Volkov States and Non-linear Compton Scattering in Short and Intense Laser Pulses

The collision of ultra-relativistic electron beams with intense short laser pulses makes possible to study QED in the high-intensity regime. Present day high-intensity lasers mostly operate with short pulse durations of several tens of femtoseconds, i.e. only a few optical cycles. A profound theoretical understanding of short pulse effects is important not only for studying fundamental aspects of high-intensity laser matter interaction, but also for applications as novel X- and gamma-ray radiation sources. In this article we give a brief overview of the theory of high-intensity QED with focus on effects due to the short pulse duration. The non-linear spectral broadening in non-linear Compton scattering due to the short pulse duration and its compensation is discussed.

==> figures/.ipynb_checkpoints/Volkov_momentum_trajectory-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "//anaconda/lib/python2.7/site-packages/IPython/core/magics/pylab.py:161: UserWarning: pylab import has clobbered these variables: ['gamma', 'beta', 'isscalar']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  \"\\n`%matplotlib` prevents importing * from pylab and numpy\"\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 462,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from constants import *\n",
    "from NME3 import *\n",
    "from scipy.integrate import quad\n",
    "\n",
    "from gadgets import *\n",
    "from NME3.sub_laser import *\n",
    "\n",
    "from NME3.minkowskispace import *\n",
    "\n",
    "from sub_pylab import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 489,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'xi': 0.0, 'sigmaL': 12.1, 'pulseL': 'cos2', 'aL': 5.0}\n",
      "setting up laser polarization\n",
      "Value of xi = 0.00000 explicitely given. polarization keyword [circular] is ignored\n",
      "0.0\n"
     ]
    }
   ],
   "source": [
    "gamma = 1957.\n",
    "beta  = sqrt( gamma**2 - 1 ) / gamma\n",
    "theta =  2./gamma\n",
    "\n",
    "omega = 1.55\n",
    "a0    = 5.0\n",
    "xi    = 0.\n",
    "sigma = 12.1\n",
    "\n",
    "LaserParameters = { 'pulseL' : 'cos2' , 'aL': a0  , 'xi' : xi , 'sigmaL' : sigma  }\n",
    "print LaserParameters\n",
    "\n",
    "g     = lambda phi: exp( - phi**2 / 2/ sigma**2)\n",
    "\n",
    "\n",
    "K = MinkowskiVector([omega , 0 ,0,-omega])\n",
    "P = elec_mass * MinkowskiVector([gamma,gamma*beta*sin(theta),0,gamma*beta*cos(theta)])\n",
    "A = lambda phi: elec_mass * a0 * MinkowskiVector([ 0 , LaserPulse.gL(phi) * cos(phi) * cos(xi) , LaserPulse.gL(phi) * sin(phi) * sin(xi) ,  0 ] )\n",
    "\n",
    "\n",
    "LaserPulse = LaserPulseFactory( **LaserParameters )\n",
    "\n",
    "print LaserPulse.xi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 490,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "LP = LaserPulse\n",
    "\n",
    "f1 = lambda phi:  P * A(phi) / (K*P) - A(phi) * A(phi) / (2 * K*P )\n",
    "f2 = lambda phi: - cos(xi) * P._1() / (K*P) * LaserPulse.aL * LaserPulse.fL(phi) * elec_mass  +  0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * K*P ) * LaserPulse.gL(phi)**2 * (1 + cos(2 * LaserPulse.xi) * cos(2*phi))\n",
    "df2 =  lambda phi: - cos(xi) * P._1() / (K*P) * LaserPulse.aL * (LP.dgL(phi) * cos(phi) - LP.gL(phi) * sin(phi ))  * elec_mass + 0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * K*P ) * (  2* LP.gL(phi)* LP.dgL(phi) * (1 + cos(2 * LaserPulse.xi) * cos(2*phi)) - 2*LP.gL(phi)**2 * cos(2 * LP.xi) * sin(2*phi)  )\n",
    "\n",
    "F2 = lambda phi: - cos(xi) * P._1() / (omega* (P.plus())) * LaserPulse.aL * LaserPulse.IntfL(phi) * elec_mass + 0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * omega * (P.plus()) ) * ( LaserPulse.IntgL2(phi)  + cos(2 * LaserPulse.xi) * LaserPulse.IntgL2cos2(phi))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 491,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "670.547699333\n",
      "670.547699333\n",
      "-1209.71424504\n",
      "2351.46232289\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1370fc590>]"
      ]
     },
     "execution_count": 491,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAigAAAF2CAYAAABEYWOfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3XmUJHd14PvvL/ctMjKzqvcWUjfaQAahlti8MNjdGC9Y\n9rDJ5QW/ZyQk8DKeYwlJjO3x+IxFC8R58w42SMgL42doS5bAaGzGtCTM4jECrchIoK3VQr1WVS4R\nkVvk9nt/RFarulRVnZmVS1Xm/ZzTp6sjb0ZE5TmdefPe36K01gghhBBCrCe+Ud+AEEIIIcRSkqAI\nIYQQYt2RBEUIIYQQ644kKEIIIYRYdyRBEUIIIcS6IwmKEEIIIdYdSVCEEEIIse5IgiKEEEKIdUcS\nFCGEEEKsO4F+nUgpdQlwO3CT1voLZ4i9CngloAEFPKi1vnuZuOuADJADdgP3LRfXbawQQggh1rc1\nJyhKqTuBLHAIuKTD+O9orW9o/3svcK9Sao/W+rFFcbcBOa31jYuOHVRKZbTWty85Z8exQgghhFj/\nVL/24lFK7QKeA969UgVFKXUzcI7W+opFxy4B9gNXa60Pt4/twauq+Jc8/xLgYSCltba7jRVCCCHE\nxjC0MShKqd3AdcBNi49rrR/VWr99ITlpuxp4ZOk5tNaPtn/c12OsEEIIITaAYQ6SvR7Ia62/20Hs\nXryW0XIKwBU9xgohhBBiA+jbINkO7AUOKaVM4AN4A2SngeeWGSeyG7h3hfMsDILtJVYIIYQQG8Aw\nE5SFROIqrfXHFw4qpe5USl2qtb6mw/MUgNQAYoUQQgixTgylxdOumoA3HuSuJQ9fD3xAKfVTS2JX\nk+k2VgghhBAbx1ASFK211f7x0JLBsGitn2//ePWS2NXkuo0VQgghxMYxzBYPeC2XlXQ6ViQF5Psd\nq5QqAWGgBcx2eH4hhBBCwGa8ooertY7344TDTFAO0fl4kEOsnLBkOH1QbDexqwkD/vafHR0+Rwgh\nhBAvCffrRMNMUO4D3rPK4w8uib10hbgUcLDH2NW0AL/P52Pbtm0dPmVjymazTE1Njfo2Bk5+z/Ei\nv+d4mZTfEybjdz1+/DitVgu8z9L+0Fr35Q+wq31j71zh8UuAJt5KsouP72kfv3iZ2OSS2H1Lj3cT\ne4b7PwLoHTt26HH3C7/wC6O+haGQ33O8yO85Xibl99R6Mn7XHTt2aLzlQ47oPuUV/Rwkm27/veys\nGe2t7Pox4LYlD30GuFkvWsCtHXsXcOOS2P3Ah/Wipeu7iRVCCCHExtCPzQL341VBLsXLnm5WSr0H\nb8bOBxfHaq1vVEq9c9EGgxlW2P1Ya32FUupapdSneWmcyZpjhRBCCLH+rTlB0e1dibuI/wLQUeKg\ntb6li/N2HCuEEEKI9W2Ye/GIdWJmZmbUtzAU8nuOF/k9x8uk/J4wWb9rPyntDRCdeEqpI8COHTt2\ncOTIkVHfjhBCCLFh7Ny5k6NHjwIc1Vrv7Mc5pYIihBBCiHVHEhQhhBBCrDuSoAghhBBi3ZEERQgh\nhBDrjiQoQgghhFh3JEERQgghxLojCYoQQggh1h1JUIQQQgix7kiCIoQQQoh1RxIUIYQQQqw7kqAI\nIYQQYt2RBEUIIYQQ644kKEKIlynVSnzqwU/x+X//PC3dGvXtrCsPH3uYW/7tFr4/9/1R34oQY00S\nFCHEabTWvPcz72XT3r/l2E/fzkfu/ciob2ndePT4o/zh+36bN/zU3/Jb7/8NDuUPjfqWhBhbkqAI\nIU7zzR9+k6lP+XmP8y2uPfE1nrzp68yX50d9W+vCH3/5j/nr+5/lLe53+eSXc+z/2v5R35IQY0sS\nFCHEaf7hB//Al2Y/wsUX/DGPBc7nVx9VfPH7Xxz1bY2cVbVQfzPLFub53Vf9OBc1n+PpA9+l2WqO\n+taEGEt9S1CUUpcopR5SSr2zy+c9tMpj1ymlPtr++9NKqXf1I1YIsbIvP/w4dvZNPP7a7/GlHVvZ\nZ/+Arz33tVHf1sh9++i3eevTIQ75zuJT7/w38pi85cEoDx9/eNS3JsRYCqz1BEqpO4EscAi4pMvn\n3rbSc9qP5bTWNy46dlApldFa395rrBBiZfPleZ56cDvQ4jVvnOcBu8J/fSHPka88B+8d9d2N1gNH\nHmCbneKf0hfy+l07eCBW57XzdR469hBv2PGGUd+eEGNnzQmK1vq9AEqpXcDNnT5PKbUXuHSFx/YA\nV2qt/Useuh54WCl1h9ba7jZWCLG6x08+DideB+lD/NRFF/M9HoevwM7H/RSqBVKR1KhvcWT+7fDD\nfKV6B+ot1/I3r38T173qAeJP/BwXHb0bXj/quxNi/IxyDMo+4I4VHrsaeGTpQa31o4ue20usEGIV\nj598HGZfA1se5zWbX8O5F5zPEbWVi04EeWL2iVHf3kg9+u8VaEVI7HqWd77qnTx53jG+U/05vv2D\nF0d9a0KMpZEkKEqp/cBHVwnZi9cyWk4BuKLHWCHEKh4/+TicfC1s+Xdeu+W1XLTpIh6Jns0228+T\nc0+O+vZGplQrMfuCVz264AJNLBhj94UOAM98PyRrxQgxAENPUNqtnYNnaLvsBnIrPJZrP95LrBBi\nFY8dOgqlLbD5CS7afBEXbb6I97/6Z/mwuokn5ia3gvJM7hnIng/ReS46exsAF51ngN+lPncOL1pS\nRRGi30ZRQdmntf7qGp5fADpthHcTK8TEq323ytd5C2dvzRMLxnjV9KuY33qUefsynpqd3EXJnpp/\nyktQpp/igqkLALhg07mQPgS583g6+/SI71CI8TPUBEUptX/xTJsVYswOTpXpNlYIsbpirchF36/z\nFr7JeWdpALYmthKcPgraz7OHqyO+w9F5Ovu0l6BMPc35U+cDcF7mPMh4lZVncs+M+A6FGD9DS1AW\nWjtnitNaWx2cLtdtrBBidYcLh9mVDZHHZNu52wFQSrHzrAYAR34YQGs9ylscmResFyB/NqSeZ1d6\nFwDnTZ0HU09D9jyeyUqCIkS/DSVBaVc69izT2lE9nC6F17rpd6wQE+35/PPsslo8H9jKrtSuU8fP\n3RUCoDq/hWwlO6rbG6ljJ49zpHwZb6k/yFnJswDYnd7N1sgTfKTweQ7nXhjxHQoxfta8DkqH9gGX\nKaUWTytWwB6ARcev11ofxpuVs9Lg1gxw76J/dxN7Rtlslssvv/y0YzMzM8zMzHRzGiE2nOcLz3Nh\nqcTz0dSpKgHAruntYByFwjkcLhxmOjY9wrscjeqTNjs4Riy249Tvvy2xjdc3nuRP9WfZ+9RPjvgO\nhRieAwcOcODAgdOOZbP9//IylARFa303cPfS40qpW4GrtNZLpwLfxwqLuOFVRQ72GHtGU1NT3HPP\nPd08RYix8Hz+eX7WzfKl1Nm8flEF5ZzUOZA6fCpBuWz7ZSO7x1HxP1cDoLoriFJe4TfoD1I6y1sf\nUj1dGdm9CTFsy31p37lzJ0ePHu3rddbrZoG3AXuUUsnFB5VS+wAN3N9jrBBiBYezhzm7dYzn09pL\nStp2JnfyK62/4/oXv8Ex59jobnBEbNdm0wkvEQm+Kn76g+eHAUi8qKk1a8O+NSHGWj8TlHT7725m\nzUwtd7C9CuxdwNIZP/uBDy9eQ6WbWCHEyuxnCoSocyTjsiO549TxbcY23tj4Lr9mfYPjzvER3uFo\nHLGPsDMfokCSLWdvOe2x1AUZXEKclQtNZPImxCCtOUFRSu1XSh3EG+uhgZuVUl9RSn16ledc1X7O\nO9v/fmbJ+BTabZ9se2fi69rnu0lr/Yml5+smVgixPH3Im0Zc3q4I+F7q/m5LbON4QrGtmeV4cTIT\nlLNszYv+zacGyC44K3UWR3xbOMvyyWJtQvRZPzYLvKGH59wOnHGXYa31LV2cs+NYIcTpWrrFY67J\n3/Dr5C46vRKwzdjG8WSTKfLMzp4c0R2OzhH7CDvLVY6ETXYmd5722FnJs3gxmGFnqc4R+8iI7lCI\n8bRex6AIIYZovjxPvrqD3+CzbDo7etpj6UiauUwdgOrTpVHc3kgdc46x3S1yLBJlh7HjtMfOMs/i\nSDTOWdUiL9pSQRGinyRBEUJ44yec7RCfY2f69HEWSimqO71iq+/w5A0EnS3NMt0sMhvzsSVx+muz\nw9jBkXiQHfU8R+3+zmAQYtJJgiKE8Aa/OtsgcZxtiW0ve9z3Sm+2inFi8marzJZm+a/qj/jrc85h\nU2zTaY9tSWzhO5sMXtSvYLY8O6I7FGI8SYIihPAGvzrbwTjONuPlCYqxO0WdAFsLYU4WJ2scyom8\nw+ea7+eZzXU2xzef9tiW+Ba+uNvgrfpfOTrfyc4bQohOSYIihPBaPEWvgrLd2P6yx7eltnFSTbPN\n8U3cTJ7jJ729iIJJi0QocdpjiVCCkOntpnH8RGvo9ybEOJMERQjxUovHOLZsi2drYit/E/8Zvuu/\ncOIqKHOz3sqxmanGqVVkFyilmN7cBGD2ZC9biwkhVjKsvXiEEOvYieJJfsSZ56nYUbYmtr7s8U3x\nTXxw66UQcHlHeX4EdzgaLd2ikPU2S9yyZfmYrVsUxwA7F6HerBP0B4d3g0KMMamgCCGwjto8ot/I\n24rfY1N808sen45NQ2weytPMT1CCkqvk0CVvwettm0PLxuzYEgHVgOIW5spzw7w9IcaaJChCCJov\nVAnSoGXUiAVjL3t8UhOU2dIslDZDJMcWc/ldPLYamyE+B6UtE9f+EmKQpMUjhMB/1FuIrbZl+beE\n6di09yFcnp6oKsFsaZbz5hXp0L1sjm1eNmZLfAvET0JxEydLkqAI0S+SoAgx4Vq6RXS+PQPlrOXb\nGKcqKJUMc8XcEO9utOZKc/yXF/6Vs9yDPByfWTZmS2ILn6z8ETxX42Rx+RghRPekxSPEhMtVckxb\nXmISPie6bMxUdMpLULSfE/PVYd7eSM2WZtlSrZIPhZYdmwNeBSXpy3Jx+bhUUIToI0lQhJhwc6U5\npot+CiSZzkwvGxP0B4mbVXZwhLk5PeQ7HJ3Z0iyb60VmI6GXLdK2YFN8E9lIgKlGkWw5O+Q7FGJ8\nSYIixISbL8+zqQxzvvTLlnJf7MJIlR/yCrY/VRzi3Y3WbGmWTU2b2ZhvxQRlKjrFfEwx3bTIViRB\nEaJfJEERYsLNlefYVGkyFzBWbGMApDb58KHZfLxBvVkf4h2OTraSZVrnyUa11+ZaxlRsimysRYYC\n80VJUIToF0lQhJhwc6U5YnXF8VDCGwy7gtjZcVoopp0QucpkDJS1522iVMnFG2Siy08znopOkU3U\nCdCkdMQZ8h0KMb5kFo8QE26+PM9H4/+Z5vSz/NkqLZ6p5BQ50kyX/MyX59mSWGFp1TFSO1oBwDLq\nJMPJZWPCgTBO2psF1TriDu3ehBh3UkERYsLNled4wb2YI6nmqi2eqegUOZ/BVEVPzFgLddxrZVUy\nvpftw7NYfbP3Xc93ojGU+xJiEkiCIsSEmyvPQXkTxOdWHSSbjqTJ++Ok3Rb5Sn6Idzg6BcdPEx+l\nHeHVA7d7+++E55poPTmznIQYpL61eJRSlwC3Azdprb+wQowJ3AikgN1AGtivtb57hfjrgAyQa8ff\n149YIcRLThYsqBkQm1t1DEo6miYfiJKu1clXxz9BabaaPOLPsIOjbD/n/1o9eHeMD3Mz34o9jOVa\npCKpodyjEONszQmKUupOIAscAi5ZJc4E9gPXa63t9rG9wL1Kqdu01h9cEn8bkNNa37jo2EGlVEZr\nfXuvsUKI052c89oSvnh+1Q/WdCRNPhRii1vhhxNQQSlUC1BJc5KtXDy1+lvllnSKjwc/BM0/JFvO\nSoIiRB+sucWjtX5vO7m4C1i5SetVTk4lJ+3n3g98DPiAUuqnFo4rpfYAVy5OONquB25TSiV7iRVC\nvFyuPSEnmWqsOs4iHU2TDQVJNCejgpKv5qGSgZDDtGGuGuuttJuF8tTEjM8RYtCGOQbl3cAjyxy/\nFy+xeduiY1cvF6u1frT9474eY4UQS1h5PwCp9OpjJ1KRFLec83r+U+hPJmIMSq6Sg2oaInnSkfSq\nsVOxKYhmJ263ZyEGaZgJSgFv7MlSh9p/7150bO+i48ud54oeY4UQizRbTVInGnyca8mcoSuRjqR5\nIQUPNPZORAUlV8l5FZRobsU1UBa8tJnilCx3L0SfDC1B0VpfprVebgTeQmLy3JJjK60EtTAItpdY\nIcQihWqBt71Y4lo+wbaUf9XYdDQN0Ty4JrmyNaQ7HJ18JQ8V73c+YwVFWjxC9N16mGb8XkADn+kw\nfqVKzFpjhZg4+WqedNmPQwIzvfp/lXTEa3cAzOfGf72Pbioo0uIRov9GupKsUmo3cBVwndb6cPvY\n6qPRPJluY4UQL5ev5ElXFHmVPGOVIOgPEjGqVIFcbvzX+shX8/zpyb/j8ekQ6eg7Vo2dik4xFfwh\nr3F+IC0eIfpk1BWUg3jJyScWDmitO6kd57qNFUK8XK6SI+1q8v7EGRMUgGSqCUBh/IegkKvkeE/5\na+ypPd1RBeXdhQf5X5XfJFeVtxwh+mFkCYpS6lbgzsXJSYdSeK2bfscKMXHy1Txpt0EuEDvjhzBA\nOuVNQ7at8d/GK1/Nk2nZ5KOc8bVJRVKUIzUSlLCz9qqxQojOjORdpr3qa15r/ZEVQg6x8uDWDN7U\n5F5izyibzXL55ZefdmxmZoaZmZluTiPEhpCv5Dmn7pIPhL1BsGcwlfHxIf6cu7I+KvUK0WB0CHc5\nGjknRwqLXKx5xupSMpwkn/D27akflQ0DxXg7cOAABw4cOO1YNtv/1ubQExSl1LuAzNKF1ZRS12mt\nP97+533ApSucIoXXGqKH2DOamprinnvu6eYpQmxY+WqeS+pVjhlppjto8UybIf5f/hPNF95Mvpof\n6wSlfKKEnxb5WOOMyZtP+XDTXkFan6wN4/aEGJnlvrTv3LmTo0eP9vU6Q23xtPfr2bVMcmJy+mDW\n24A9S1eBVUrtw5vxc3+PsUKIRXKVHOlmiVzE11EFJZNIY5EkVfaP/WJtzRNeolE0WkQCkTPGN9rL\n4fuy4z/DSYhh6GeCsvDutmyztj1j5++Bc5VSty7+g5dEPLgQ214F9i685fEX2w98eMly+R3HCiFO\nl6/keZrzeTid7mwMSiRN3meQrjL+i7XNe4lGI93Z26Ta4iUo4WxLdjQWog/6sVngfmAPXptFAzcr\npd4DHFqyAeBBYBfetOKlNEtWg9VaX6GUulYp9WleGmey7E7J3cQKIV6Sq+S5XP8TnPM7fKKDFk86\nkibvj5OuNse+ghLIeTOWmpnVF7BbENzuVVmSpSDFWhEjbAzs3oSYBGtOULTWN3QYd24P575lELFC\nCM9cvgo64O0300GLJx1Nkw9ESdcaY11B0VoTstpVkE3Bjp4Tn47jEiJd8lOoFiRBEWKNRr0OihBi\nhLK5FgCBhEM0cOYBr6lICisQwmzUsKrju9x9sVbkqcgWvsB/hB2dDQTOxDK8qLZDPTbWyZsQwyIJ\nihATLN/+HE2aTZRSZ4xPhpNYoQBmo4rtju/wLsu1eDa4k3epOzHTnSUo6Wian0j9T/4y89axb38J\nMQySoAgxwayC9xaQPnN3BwAzbGIHfSRbVSx3fCsoVtWCqgkRCzOSPPMT8KpLJ+JB3NomqaAI0QeS\noAgxoerNOlXHqw5kMmeunoBXQXkqaWBrc6wrKLZrg2tC2MIMd7Ll18JmigWopClUZQFrIdZKEhQh\nJlS+modyCtBsynQ2ENSMmHzmnHN5k+/r411BcS1wkxC2O09Qou3dnqtpafEI0QeSoAgxofKVPL96\n+ASPqteSiXf2IZwMJyFiQ8OgUC4O+A5H5/QWT2evTSqSgmgeqilp8QjRB5KgCDGh8tU8ry6UMFWB\nTOTMi7TBQoLiVU5y+fFdMdWroHgtnmS4szEo0uIRor8kQRFiQuUqOdLVFnlfvKM1UABC/hDBWBUA\nyx7f1VJt1yZdUkRDs721eKSCIsSaSYIixITKV/JkanVygdgZd+tdzDC8tVOs8R2CglW1+NLsH3FD\n7u6uWjwXNp7nb90PkXekgiLEWkmCIsSEylfzpOs18sFwxxUUgGS74+HYnc382Ygs1+Ksxix+X6Wr\nWTyvdo/yq3we92h5wHcoxPiTBEWICWVVLcxGFSsU8AZ4dihpeq2dkhMY203xLNciqUvYEToegxL0\nByklvdejdbI2yNsTYiJIgiLEhLJcy1twLeTr+EMYYCrp5wHeyBuP1yjWxnMmj1WxSOJgRVodt3gA\nalPtt9TZ8R1ALMSwSIIixISyXRuzVcIO03EbA8BMhriUh7lkvjK2i7VV58oEaGLFGl29NmqLt/9q\nKNsa1K0JMTEkQRFiQlmuhaFL2GHdVZUgFUthkSRZ8Y3tYm21WReAYqxJLBjr+Hm+rWEA4o7CbbgD\nuTchJoUkKEJMqEKpxA3s5+5XbOmqxZMMJbF9cUyXsa2gLLRoXFN1tInigsgWb+sAsxwc2+RNiGGR\nBEWICZUr1PkUv8WL6VZXCYoZMbF8Mcxay1txdQz5c16Lppnxd/W8ZCKJjYFZ8Y3tayPEsEiCIsSE\nKljejJNgrELIH+r4eWbYxPJHSdZa41tBcbwERU8HunqaGTaxVRzTVVJBEWKNJEERYkLZ7dzCSHY3\noDMZTmIHQpj12lh+CFcbVb6R2MF7uBP3nERXzzXDJndH9vJ4aNf4Jm9CDEl3Xw9WoZS6BLgduElr\n/YVV4q4DMkAO2A3cp7W+e5ixQghwbO/7SbLz7g7QbvEEg5xVKfHMGLYxrKpFrZ7hLt7DO8zPdfVc\nM2Lye9PvgPjT/NoYvjZCDNOaExSl1J1AFjgEXHKG2NuAnNb6xkXHDiqlMlrr24cRK4QArTUlx/vv\nb3Y+gQfwKijPBQNcVKyOZZXAdm1vo8CQjRntvoJC2IaqOZbVJSGGac0Jitb6vQBKqV3AzSvFKaX2\nAFdqrZeOOrseeFgpdYfW2h5krBDCU6wVwTUASJvdDQQ1wyZ3bz6fZ52fQI/hh7C3k7G3a3M3a6CA\nV0EhbEF5Gqv64oDuUIjJMMwxKFcDjyw9qLV+tP3jviHECiHwPoQzdpi3qPtJJyNdPTcZTvIvW6f5\nH+o/j2UFxapaUPUqId2sDwPtZfEjFrhSQRFirYaZoOzFawMtpwBcMYRYIQReG+M3Dz/P3+lfwYx0\nNwjlVJXATVIYw3EWXgXF+x27rqCE269N1ZRpxkKs0TATlN14A1iXszCwddCxQgi8KkGmqqn4wj1+\nCNvQClJwxm+1VNv1xpAQsbpaHwbayZtUUIToi77N4lmjAtDpdqqDihViYliuRdLVWL5Y1x/C8VAc\nwg4A+UJzELc3UrZr89P54+RjLZLhc7p6rhk2UaECZmWM14gRYkiGUkFRSnXyFS0zyFghxEts18as\nN7D9ka4rKD7lIxr3loJ3nEHc3Wg5rsN/y32Oq+yvYISNrp5rRkx+2v4Bh1sX4hTGc6dnIYZlKAmK\n1rqTWmdukLFCiJdYVQuzXscKhLoeCAoQS3iVE2cMP4OdmoPRqlIMKoxQdwmKETII+xxMbOrHqgO6\nQyEmw3pZSTaF144ZZawQE8N2bZKNGlYw2HWLB8Aw4HU8SsnufCO9jcJxHYxWhWJIdV1B8fv8VJPe\na6Lna4O4PSEmxjDHoBxi5QGrGeDeIcSeUTab5fLLLz/t2MzMDDMzM92cRoh1zXItzGYFO5Tk3C5b\nPADb/XW+yaX89KE3orXuasff9a5YL2LoEk5Id11BAWi0NxhU2Ua/b02IdeHAgQMcOHDgtGPZbLbv\n1xlmgnIfcOkKj6WAg0OIPaOpqSnuueeebp4ixIZjVS3MVhkr5OupxRNP+fGhmS4qKo0KsWBsAHc5\nGnbFxqCIE9FdV1AA9JSXoATz3e1xJMRGsdyX9p07d3L06NG+XmeYLZ7bgD1KqdPqyUqpfYAG7h9C\nrBACsGs2Wvs5FuutxROZ8hZ3MyoBHHe8RspWChUCNHHCTRKh7pa6B/BtCgIQcRT1Zr3ftyfExOhn\ngpJu/73srJn2yq53ATcueWg/8OHFy9EPKlYI4SlULN6iv8btu3d1PYsHwIgbOCQwXIVTG68EpTHn\nre3iROs9JSihrV7yZpaDMtVYiDXox2aB+4E9eG0WDdyslHoPcEhr/cHFsVrrK5RS1yqlPs1LY0eW\n3f14ULFCCCg4NY5yDsSKvQ2SDRk4Ko5RU2NXQdE5b4aSm/DhU91/h0uaScpEMSt+bNdmKjbV71sU\nYiL0Y7PAG7qMv2XUsUJMulzBG8CpIsWeqgReghLFcPXYVVDmXT8uIeY3h3p6vhk2KagkCdcnq8kK\nsQbrZZqxEGKIrPbnZtxo9DQDxwgbFH0RjLoeuwrK80QwcJjb2dvAXzNi8v7En/C51I/KfjxCrMF6\nWepeCDFETnv9koTR20wTI2Tg+MMY9cZYVVC01pSKflqEMLqfwAN4FZR/Tl4MSkkFRYg1kAqKEBPI\ncbz/+mb342MBr4KSDcYINsdrDIrbdGm5UQDMZG9vj6d2e5YdjYVYE6mgCDFhas0a9ZL3IZwye1tg\nzQgZ/P72K/AVN/E7tZP9vL2RKtaK4HqlE9Po7e0xGU4u2tH4mX7enhATRSooQkwY27V57WyD2/gA\n6VRvH8JG2OAFI8Lz+oKxavE4rgM1AwJlktEex6CEpYIiRD9IgiLEhLGqFj95Is+v8HnSsd4GWhgh\nA0IOuMZYtXicmvc7EXZ6WuYe2i2edgVF1kERoneSoAgxYWzXxnQVtkr0tAYK4E1NDnvVhvGroCQg\n5PS0zD0sqaDIIFkheiZjUISYMJZrYVY1li/e0yqy4LV4TlVQxihBKdaKfODId7mo+l2yofN7OocZ\nMdmkjvO2yj9LgiLEGkgFRYgJY1UtkvUWli/a00aB0G7xhB2oJ7ArxT7f4eg4NYcfs37IJa0ne1rA\nDrwKys8UfsDnmu/HtiRBEaJXkqAIMWFs18asNbAD4Z5bPKcqKEDBafTz9kbKcR2MRgPHH+q5xZMM\nJylGawDUTlb7eXtCTBRJUISYMJZrYTZqWIFQzy2eaCCK6SvwMa6jmB+fHXudmkOi0cAJBHoeJBv0\nBykbGoCt6lXlAAAgAElEQVTm7Pi8NkIMmyQoQkwY27VJNlysUKDnCopSijdWC1zHLWRerPT5Dken\nWCtiNF2KAX/PFRSARtrv/ZAdn+qSEMMmCYoQE8aqWpitCnbQ1/MYFICG6X0Iq/z4fAg7roPRquKE\n/D1XUABaGe+1CeZ720pACCEJihATx3ItvqnezDentvbc4gEg5X0I+63x+RB2ag6JVhUnpHoeJAvg\n2xwEvNnGLT0+r48QwyQJihATxnZtrla38g87t/fc4gFgylulIFzUY/Mh7NQcDF3CCek1tXiCW8MA\nmOXAWC1kJ8QwSYIixITJl73pwYStNbV4gtPeh7BRCVCqlfp1eyPlVB0MihTDrTW1eBIZA5cQZsUv\na6EI0SNJUISYMPlCe8xIxFpTBSUyFaaJD6Ma8DbZGwNWscptXM1Xt6XWVEExwyaH1NlUWwnZj0eI\nHkmCIsSEKVjeFNhgrErIH+r5PMlIEocEhqvGZjVZq6j5Hf6Mp6b8xIPxns+TDCe5LPX3/HXmJ2Q/\nHiF6JEvdCzFhFhY3NYy1jRsxQgaOinsJypiMs7BtL3kLx+v4ff6ez2OGTcqRBtRS0uIRokeSoAgx\nYYqOVzg1knpN5zHCBo8EL+SYf2psKihO+9eIx9eWvCXDyVMbBkoFRYjejCxBUUpdB2QABZjAw1rr\nvzhDbA7YDdyntb57rbFCTBqtNSXbj4GNuYYZxuDtaPxL0/sh9Tg/PyYVlFJJAZAw1pa8mRETIha4\nSazq0X7cmhATZyQJilLqVmC/1vrwomNXKaVu1VpfsyT2NiCntb5x0bGDSqmM1vr2XmOFmETFWpG3\nv+BwgFfwruSPrulcpzYMrI3PjsblotfWSfS+BArgtXgI25DfjeU+2Yc7E2LyDD1BUUrtBfKLkxMA\nrfXtSqkPKKWSWmu7HbsHuFJrvbQZfD3wsFLqjl5ihZhUtmtzjt0iTolkMrymc53aMNA1cNwX+3SH\no+M2XJrVKABmcm3zB7wWz1Fp8QixBqOYxbMHSK3w2PN4bZkFVwOPLA3SWj/a/nFfj7FCTCTLtTAr\nPmwMUrGV/ht25qUKSmIsKihOzSFUjvFKnsVM9j5AFpa2eGSQrBC9GEWCcgi4Wil15TKPXaK1fmzR\nv/e245dTAK7oMVaIiWS7NqarsXwJkqE1rCLLogpKzRiLWTzFWpFfP3yE/8OPYkZ7n2IMXovnraXv\ncbfzOzKLR4geDT1BaQ9YPQR8pj0+xFRKpZRSdwLvXhK+G2+w63IWBsH2EivERLKqFsmaxvZF17SK\nLCyqoLjjMQbFcR22VJqAXtMqsuC1eM6vHeMXW1/GqkiCIkQvRjWLZw9wF17VI4/XmvmpLseIFFi5\nVbSWWCHGluVamLUmlj+6to0CWaigFMemguLUHAwXir7omjYKBK/FY0Wb+GlRmSv36Q6FmCwjWUm2\nnYjcijeA9TngEuAvlFKn3jEX/7yKTLexQkwy27VJ1uvYgdDaNgrEq6D8nPU4j5beNjYVFKPewvFF\n17TMPUA0EKUY97YUaJ6s9+P2hJg4o5pmfCfwYa31F4BblFKfBj4A7FFK7dFa21prSyl1plPlALqJ\nPZNsNsvll19+2rGZmRlmZmY6eboQ65pVtTivUePFaHztLZ6wwdZmjtfx7zilV/TpDkenWCti1Jo4\n/siaWzxKKVyz/Z40LwmKGC8HDhzgwIEDpx3LZrN9v84ophnfCvzd4mnGWusPKqXuAg4CNwMf7OBU\nKbz2UCc6jp2amuKee+7p8LRCbCyWa5FoulhBk3PX2uIJGTgRr0rQmKv14/ZGyqk5JBtNHH9ozRUU\ngFbGe3v15ZprPpcQ68lyX9p37tzJ0aP9XZRwFC2eD7QrJ6fRWt8PXMPp04EPsfLg1gzwUI+xQkwk\n27X5SPh6PnnWnjW3eMKBMOWYtyR8cxwSFNfBaNYoBgJrHoMCwJQ3VTlYWNuqtEJMqlEkKKv9b70P\nb0Dr4n+vNHYkhVdx6SVWiIlkuRYHW+/gqXR4zS0egFqy3cbIb/wqgVNzMBo1nEBgzS0eAP9Wb6fo\nRElRbVTXfD4hJs0oEpRH2qvJLmcfcMeif9+GNy7ltK96Sql9eInO/T3GCjGRrKoNrrcM+1orKAAt\n06sSqEJjzecatWKtSFBr8qFAX1o8kU0xAMxyQBZrE6IHo0hQ3gvcqpR63eKD7aTl3VrrWxaOtVeB\nvQu48fRTsB9vkK3dS6wQkypvV6EVhIi15mnGADrtJSgBZ227/64HjutwZfjjfOLs1/elgpKMJ/lz\n35U8EjtHlrsXogdDHySrtX5eKXUp8DGlVJqXZtc8p7V++zLxVyilrm3P9FkYZ3LTCuNYOo4VYhLl\nrXYrJuz0ZZyFmgounI5mq4nft7Yl4kfJqTk81nwTGF/ry2tjhk1+O3EDhP9KVpMVogcjmWbcrmZc\nc8bAl+JvOXNU97FCTBqr/TkZNxp0MDX/jILT3jgLoxqgVC/1pW00KrbrLdtPqNiXFo+3YaAlGwYK\n0aORLNQmhBgNu/05aST705KJpCL8Af+NbyR3bfjVZK1iu/0VdvrS4pENA4VYG0lQhJggjZzmN/gs\nZnLt1ROAZDTJn0Z+hx/6t2/41WRtpz3BMNSf9pcZ9gYj45rS4hGiB5KgCDEhas0aew9ZfJb/m+2h\n/qxuaoRe2o+nWCv25ZyjspCghOP1voylkRaPEGsjCYoQE8J2bVJlb9hZdHOkL+f0EhQHaokN3+Jx\n2glKLN6fNV2kxSPE2kiCIsSEsF2bZMVPkTjJ5NrHWABeKyTsgGts+BYPuSZ/wh+SjPVn5VczbBIJ\nZNlRrkiLR4geSIIixISwqhamC7ZK9GUNFPA2DByXFs8lh23+kP/Oubo/q74mw0muzH2dr1u/IS0e\nIXogCYoQE8JyLZIuWL54/xKUhRaPa2zoFk+tWSNW8t4O/e2p02tlRkyUv8p2fVIqKEL0YCTroAgh\nhs92bcxaC9sX6dt6JYlQgm2+H2LaqQ3d4nFcB6PqDYz1Twf7cs5kOIkVaxKlStHauK+NEKMiFRQh\nJoRVtUjWG1iBSF82CgSvxfP7uS/xP+c/tqErKE7NIVH1UyGCYfRnfE4ynMSOers8uydks0AhuiUJ\nihATwnZtzHoNOxDsWwXFCBk0/E0yTWdDj0Ep1ooYNYVDvC+LtAEEfAEqhrfejJ7rz7RuISaJJChC\nTAjLtXB1jMNRs6+DZJ0wJHRlw7d4Ei44vlhfFmlb0Ei3F8TL9mfqshCTRMagCDEhrKrFTPz/oXHO\nv/CVPrV4EqEExZDG0KWNnaDUHIx6C8cX7VsFBUBnvPEsgVyjb+cUYlJIBUWICWG7NuXaNmrR/m3q\nZ4QMnEiLOGVK5VJfzjkKxVqRRL1F0Rfuy0aBp2zyvgMu7PYshOicVFCEmBCW661qStjub4sn4n3w\nVucqfTnnKDiuw6yaph5J9LXFE9oapomPaDVMsVbs2+BkISaBJChCTIhCxYGaARGrbx+UYX+YUtRL\nUJrzG3cgaLFW5PrUhyBi8Teh/s24SWQMftr3j3w7/UUst3+vuxCTQFo8QkyIXL49DiJs9a3Fo5Si\nsbAz8gYeZ+HUvP2E+rWT8YJkKMlXI5dSakzLarJCdEkSFCEmRMHy9pgJxiuE/P1ZLRWg1B4IWi6p\nvp1z2Io1b7l+QsW+jkGRDQOF6J0kKEJMCKv9+WgYrb6e9+TZCS7hER7r5+DSIXPcdgUl7PR1Fo8Z\nNiFsg2vKcvdCdGmkY1CUUlcBrwQ0oIAHtdZ3LxN3HZABcsBu4L7l4rqNFWKSJI9VOcBb+WC0f9UT\nACMJj3IJlAK0dAuf2njfe4q1IrhG/1s84SSELaia0uIRoksjS1CUUncC39Fa39D+917gXqXUHq31\nY4vibgNyWusbFx07qJTKaK1vX3LOjmOFmCQt3eL8I2XeyoNsD/9kX89tGt4eNtQMyvVyXz/gh+Wl\nMSgDaPGE7XaL52jfzivEJBhJgqKUuhnQWutbFh3OAfcChUVxe4Artdb+Jae4HnhYKXWH1truNlaI\nSVOqlUiWvf/ugS39raCYRhBUE2oJb0XWDZig2OUKNCMQHkAFJWJBfjeW+2TfzivEJBh6LVYptRu4\nDrhp8XGt9aNa67drrQ8vOnw18MjSc2itH23/uK/HWCEmiuVamJUAdQLEp2J9PbcR9ioPuMaGXU22\nMl/j+1zIa8tH+pqgmGGTixtP8KuFb0qLR4gujaJZfD2Q11p/t4PYvcChFR4rAFf0GCvERLGqFmZV\nYZEkFU319dxGyBu7Qc3YsDsaB05WuZCn2NFy+jrDyYyYvMv+Dn/q/LnM4hGiS6No8ewFDimlTOAD\neANkp4Hnlhknshuv7bOchUGwvcQKMVFs18Z0wfIl+raK7AIvQfEqKBt1R2OV8xabqxv9/c6WDCex\nI5qkLmHXpIIiRDdGkaAsJBJXaa0/vnBQKXWnUupSrfU1HZ6nAHT6VbCbWCHGjuVamG4Lyxfr2yJt\nC4ywwZWN/4/Z2TxO7fy+nntYlO0lKK1kfxMUM2xiR1okcSiUC2d+ghDilKEmKO2qCXjjQa5e8vD1\nwHNKqTu11l9dFLuazJLznjFWiElkVS2StRa2P9z35dYToQQz7t2czEZx3J/o67mHJWh7i9iR6e9b\nohkxsaJN/LSozJX7em4hxt1Qx6BorReasIeWDIZFa/18+8erl8SuJtdtrBCTyHItzEYNKxAeSIun\n6A9i1OsbssXTbDUJFb0ERfU5QYkGojhxbwuA5smNu1eREKMwqnVQVqt1djpWJAXk+x2bzWa5/PLL\nTzs2MzPDzMxMh5cSYv2xXZvvhd6ME6/w832uoBhhAycQZEe1tCFn8ZTqJYxqewr2dH+nYCulqJnt\n74EbeDNFIRY7cOAABw4cOO1YNpvt+3VGkaAcovPxIIdYOWHJcPqg2G5iVzQ1NcU999zT4e0JsTFY\nVYtPht4P277JTJ/HoCRCCX4Y9GOU3A05i8dxHRKunzoBYqn+TsEGaGa8BMXfHogrxEa33Jf2nTt3\ncvRofxcjHMU04/tYfTzIgx3GpoCDPcYKMVEs11tunYg1kBaPE1IYreqGrKAUa0WMqqJIHCMygP2E\nprzNFAMF3f9zCzHGRpGg3AaklFLnLD7YXglWtx9fHLtHKZVcEruvHXt/j7FCTBTLtcA1IWz1fZCs\nETYohhQJXdmQY1CcmsO9yVfz0fCH+rpR4AK9PcIsm8jpONVGte/nF2JcDT1Baa/s+jFOT0QAPgPc\nvHgBt3bsXcCNS2L3Ax9evHR9N7FCTBqr6u0HQ9juewUlEUrghDSG3phjUIq1Io+FzufjyV8dyDL9\n8U1htnCcb8d3y2qyQnRhJINktdY3KqXe2d4wMIvXmrlJa/2FZWKvUEpdq5T6NC+NM1lzrBCTJGe5\noP0Qsfq/DkrIwIm0iFPCKW28BMVxnfZOxsWBVFBS0SSEi+0NAy02xzf3/RpCjKOR7WbcTho6ShyW\nbCrYt1ghJkW+0ALAFykSC/Z7Lx6Dx6aiPMIeLKfR13MPw0s7GQ9mo0MzvLCjsem12oQQHRnFGBQh\nxJBZFryCF4gnGyil+nruaCDKw9sivJ6HKJRafT33MBRrRai1Kyjh/ldQkuEkhL1BytLiEaJzkqAI\nMQF2Pl/kBc7hAl3p+7mVUkTbi5E5G6/D47V4agkID6iCElmooCRlw0AhuiAJihATIDXnLRJm9nf4\nySnxhFc52YgJSrFWHOgYlGQ4CRFvFpVUUITonCQoQoy5aqNKouj9V/dtDg7kGkbCaxuVSxvvLcWp\nObyqcgLTNzvAMSiWV0GRMShCdGxkg2SFEMNhVS3MivdfPbI5OpBrJAxvEbJKKYDWuu/jXAapWCvy\nT/Y1fGr+fIzwL/b9/GbE5EP253j9vMOL1Tf2/fxCjKuN93VHCNEV27VJVn3YGJiJ/q6BssBMem8l\n2o1Trm+sXXudmsO0ztMM1gfW4tnVPMab3SekxSNEFyRBEWLMWa6FWVVYKtH3RdoWpIwQoMGNb7jV\nZIvloreGS7g5sBaPFQZTl6TFI0QXJEERYsxZVQvT1Vi+eN8XaVuQjCT4nno1My8c23CryVbnq/jQ\nOJHWQKYZmxEvQUnqoiQoQnRBEhQhxpzlWpi1JpY/OrAKSiKUIE2e85zyhtvRuJmtAVCKNogG+j9G\nJxlOYkcbxKjgWBvrtRFilCRBEWLM2a5NtKHJByJ93yhwgREycFQUw9UbroKic00AaoYayODeZDiJ\nFfPWiamdkM0CheiUzOIRYsxZVYuPJ38TIjn+YEAVFCNs4PijJOp6w41BoeAlD43kYL6vBXwBKu3O\nkZ7beFsBCDEqUkERYsxZrsWTrYt5MpUc2BiURChB0RfCqDc3XIsnaLeX508N7vtaI92uzGTrA7uG\nEONGEhQhxpxV9VYxJWwNtsUTCGE06huqxaO1plZRtFA0pweXoOiMt0BeoN1OEkKcmSQoQow527Wh\nakLEGtggWSNs4ASCJJr1DdXiqTaqfN08izfzLZrbBrOIHYBzdpRP8ts8FM7Q0htvQ0UhRkESFCHG\nnOV6y6wTtgdbQQn6MZruhmrxODWHVj3Jd3gjpjG4CoqRCfK7fJIc0xvq9RFilCRBEWLM5YtlaEa8\nFs8ApxkXg4pEy91QLZ5irQg1A4JFkpH+L9K2IG1Ewe+Ca8paKEJ0SGbxCDHmcvn2uIeINZCVUsFr\n8Xx2+6t5OP8eTPeJgVxjEBzXgVoCws5AlrlfcGrDwKrsaCxEp9ZNgqKUekhrfdkKj10HZIAcsBu4\nT2t991pjhZgEpVyLG7mJP4+6+H3+gVzDCBl8LxPne/rX+bX6bw/kGoNQrBXBNSDkDCx5A281WcK2\nt6NxVSooQnRiXSQoSqnbgEtWeSyntb5x0bGDSqmM1vr2XmOFmBQ7DtncxH/h2/UfHdg1EiGvCkEt\ngV3dOC0ep+Z4LZ5QcSDL3C9IhpMQ8WZTSQVFiM6MPEFRSu0FLl3hsT3AlVrrpV/7rgceVkrdobW2\nu40VYpIE8+1ZI5nBVE/Aa/EQckD7sYobZ62PxS2egVZQFlo8blLGoAjRofUwSHYfcMcKj10NPLL0\noNb60UXP7SVWiIlQb9aJ294iYb6twYFdJx6MQ6gEgO1snGm0xVqR98w9zi/VDg52DErEZKv/MGc7\nVWnxCNGhkSYoSqn9wEdXCdkLHFrhsQJwRY+xQkyEQrVAquQlJtGd8YFdRylFNO4t427bemDX6Ten\n5vCB/P38cumrA62gJMNJ/qjwt/zl8U9Ji0eIDo0sQWm3dg6eoe2yG2+w63IWBsH2EivERChUC6Qq\nPiySmInBTDFeEEt4s4WcjTMEhWKtSKJZwwkGBjoGxQyb1ANNNjUdafEI0aFRVlD2aa2/uobnF4DU\nAGKFGBuFaoF0RVFQBqnwYP8LGAZczpeobqQKiutgtKreGi4DrqDYIUWyWZYWjxAdGkmCopTav3im\nzQoxnXzdy3QbK8QkyVfzpNwWBX+cdDQ90Gu9gjpf4pf4secKaL0xkpRirYjRquCEfAMfg2JFNKYu\nYtekxSNEJ4aeoCy0ds4Up7Xu5GtGrttYISZJoVog7TbJ+6OkIoOtoITas4SMso9qozrQa/WLU3NI\n6DJOSA98Fo8daZHEoVAuDOw6QoyToSYo7UrHnmVaO6qH06XwWjf9jhVibOQreWxMnopsGXiCEpmO\nAGBUAhtmuXun6mBQpBjWA18HxYo28dOiMlce2HWEGCfDXgdlH3CZUmrxtGIF7AFYdPx6rfVhvFk5\nKw1uzQD3Lvp3N7ErymazXH755acdm5mZYWZmppOnC7GuFKoFbjA+gso8zd2RwbZ4jFiCInEMV+G4\nDpvjmwd6vX6o2GWCNHAizYG2eGLBGHbCm+XUOFEb2HWEGIYDBw5w4MCB045ls9m+X2eoCUp7yfmX\nLTuvlLoVuEprvXQq8H2ssIgbXlXkYI+xK5qamuKee+7pJFSIda9QLUA1g45ZpCK7BnotI2TgKC9B\nKdaKA71Wv9RmvWShGGkQDw12GnYt0y5Yn9g4C9kJsZzlvrTv3LmTo0eP9vU662GhttXcBuxRSiUX\nH1RK7QM0cH+PsUJMhHw1D9UURAoDb/EkQgkcFSNRUxumxZOt+niWV/Ls1jAB32C/r1W3hQCoS7NZ\niI6slwRlarmD7VVg7wKWzvjZD3x48Roq3cQKMSm8CkoKIvmBz+IxwgZFXxij3vSWkN8ATrgBzuNZ\nju+MDfxalV0x3sS3+NfwNM1Wc+DXE2KjG+lePEqpq4D34K0Ci1LqGeCRxa0erfUVSqlrlVKf5qVx\nJjdprb+w9HzdxAoxCbJOERqxoVRQjJCB449g1FsbpsVTtL3vaMbghp+cMp0JcJA3QXWKQrXAVGzZ\n72VCiLaRJijtHYbPuMuw1vqWLs7ZcawQ4y6bb39Tj1jejroDlAglOB5M0mz5N0SLR2tNqeQlKMnB\nvjQATBumt6FiJU2+mpcERYgzGPluxkKIwcm3V/9JmHV8arAdXSNs8KEd70NXpvhj94cDvVY/lOtl\ndNVb+ySdGtxOzwvSkTRE8lBNk6/kB349ITa69TIGRQgxAIkXK3yfC9kZdgd+LSNkkI9Bobl9Q1RQ\nbNcGNwmqScoIDfx66UgaovlTFRQhxOokQRFiTGmtecWRMhfyFDsigx+UaYQNCDvgGhtiDMqpBCVs\nkxzgIm0L0tGXKii5iixsLcSZSIIixJiqNCoki14X17998BWCRCjhjbGoGRtiFo9TcxYlKIMfhHJa\nBUVaPEKckYxBEWJM5St5UuUADfzENg9uEbIFRqhdQaklNkyL59rnH+LHKv/Cd8JvGvj10tE0P9n4\nVy6YV+Srg53yLcQ4kAqKEGOqUC2QqvgoYJKJDX4zbyNsQKgIroHjbowWz6tKOTYzN7QKys+XHuT3\n7LukgiJEByRBEWJM5at50hXI+4yBr4ECi1o8OoBVGvyg3LWyXZtkvYHtDw8nQYmmyUUV6ZYjg2SF\n6IAkKEKMqUK1QMptUvDHBr6KLHgJyrbWHAf4ZUq59b/fjO3aJBs17GBwKAlKJpohH22RxiJXlkGy\nQpyJJChCjKlCtUCq3iAfiA6lguJTPi52LX6ZO4gfrQz8emvlJSgudjAwtBZPPt4gSIPSyfXfAhNi\n1CRBEWJM5St50nWXQjA0lAQFoJFUAKj8+t9rxnZtkq0KdtDnDfAdsFgwhp1oANA4tv5bYEKMmszi\nEWJMFaoFPh9+B/OZLNdEhjNrpNVekdVvtYZyvbXwEpQydlgNpYKilKI21V6x9mRj4NcTYqOTCooQ\nYypfzfNZ9T7+cevZmBFzOBfNeN95Ak4LrfVwrtkjp+aQ1CXssB5KggLQ3NR+fbKSoAhxJpKgCDGm\ncpUcVDIQzZGJDn6aMUBgylsQLl724zbXdxvDLtkkKOJEmkNLUNQ27/WJ5qHRkiRFiNVIgiLEmMqW\nClBNQSzLVHQ4O+eGNocBSFYC3lLy61iu2OAG9vNPZ2WGlqCEd0R5mD2cUJsoVAtDuaYQG5UkKEKM\nqZNZF/ANtYKSTCRxSGBWfFhVayjX7FXBavJxPszJdItIIDKUa6ZNk8tCX+PbsQtksTYhzkASFCHG\nVDbrjQGJJisE/cGhXNMMmxSUQaoKlru+ExS7XeCJG02UUkO5prcfT052NBaiA5KgCDGmclnvQzed\nGd6MGjNs8r/Cb+GJ0DnrvoLiON7rk0gM7/XJRDOndjSWCooQq5NpxkKMIa01pZyPPTxMbTjdHQDM\niMlvTf8uJJ7iinVeQSk63vez5HCGnwBLdjSWCooQq5IKihBjyHZtfulZh2/xZrZm/EO7biqSgogF\nVXNdV1DqzTr1sjfuJGUO720wHU1LBUWIDkmCIsQYylaybHMUdYJMpQe/SuoCM2xC2ALXXNdjUJya\nA65XOkmZw0vgpIIiROeG3uJRSpnAjUAK2A2kgf1a67tXiL8OyAC5dvx9/YgVYpzlKjmmyoqcMoc2\nxRi8Fg+RFyF37rquoNiuTcYJcr7/X0jFEkO7rldBeQbKUkER4kyGmqC0k5P9wPVaa7t9bC9wr1Lq\nNq31B5fE3wbktNY3Ljp2UCmV0Vrf3musEOMuW84yVW2R9RtDm2IMCxWU7637Cort2lx1+Fk+1Po1\n/nv454d23XQkza9Y3+SGwl/xPypvHtp1hdiIhl1BuZFFyQmA1vp+pdTHgOuUUn+vtf4qgFJqD3Cl\n1npp/fV64GGl1B2LkpyOY4WYBLlKjozbIBeIMRUbdgVl/Y9BsV2bTLVFVYWGtkgbwFRsioQvz6v1\nU+SKFwztukJsRMMeg/Ju4JFljt8LKOBti45dvVys1vrR9o/7eowVYuxlK1mmai7ZYGT4FZRQgUTF\nT2GdJyjJWgvbHx3KTsYLpqJTZI0aflqUj8h3JiFWM+wEpYA39mSpQ+2/dy86tnfR8eXOc0WPsUKM\nvVwlR6ZRIRcODn0Myl7nKV7Ur6SYLw7tut2yXZtkvYHtDw+1ghIOhHHS3gJ6jRdrQ7uuEBvRUBMU\nrfVlWuvpZR5aSEyeW3Ist8KpFgbB9hIrxNjLlrNMNR2yEd9QKyiJUIKozyGFRfNYfz6AtdYcfO4g\nf/XoX/WtbWS7Nma9jhMYbosHoLHV66z7TtSHel0hNpr1Ms34vYAGPtNh/EqVmLXGCjEWspUskVad\nE3HfUMeg+JSPWspboVXP9+cD+JovXsNDb/0oxn+4nbd/eB8niyfXfM5CtYDZcMkHg97aLUOkdngb\nKkbnNM1Wc6jXFmIjGXmCopTaDVwFfFhrfbh9zOzgqZluY4WYFPOOxc/wFf7y3O1DbfEANNLe24pv\nvrHmc33jhW+QuOEpbjjydfY6P+BTny7ykX/+yJrPW6gWSDUrFML+oSco4bOjAEzZQdnRWIhVjDxB\nAQ4C12mtP7FwQGvdSR03122sEJNiNtvgcS6mbBSH/gHMtLcxYcBae3XgE//6SX7r2ef5i+kf4xd+\nfpU+tr8AACAASURBVAd7Gj9g9lNPrnkNkUK1QKpVxAoz9NdnKjNFgSTTJT/z5fmhXluIjWSke/Eo\npW4F7lycnHQoBXT6DtVNLNlslssvv/y0YzMzM8zMzHR+d0KM2MJOxkbKxe8b3kqpAP4tXoISd3y4\nDZdwINzTeQrVAv/4j5q4/iiPXvFn/OTb38LjX6nxvofgjifu4JrLrun5HgvVAkorjsUDQ09QpmPT\nzPtSTJUV8+V5LkCmG4uN5cCBAxw4cOC0Y9lstu/XGVmC0l71Na+1Xqlee4iVB7dm8KYm9xK7qqmp\nKe65555Ow4VYl/I5bxxIqj1jZJjCW70WhlkOYrkWmwObezrPwecO0nrqZzkw/Tp+7x1v5Ncv/nU+\nf84T/OGzDzHz+P9eU4KSKzr8OP+HY7v/iJtGkKBcn7qGQ4kqr5IKitiAlvvSvnPnTo4ePdrX64yk\nxaOUeheQWbzqa/v4dYv+eR8rjx1J4bWGeokVYqw1Wg2cvFe1mJ5WQ79+MpHEIYFZ8a1p1s2Xn/nf\n8MzPwfn/xDvOfweXbL2EB95QJU6Z0hdPUm/2Pgg3m29wmF3U4o63uNwQTcem+cLUa3iMPdLiEWIV\nQ09QlFKXALuWSU5MTk8ybgP2KKWSS+L24c34ub/HWCHG2nx5HsqbgBbbt4SGfn0zbFJQBobrW9Ny\n91975EUobiPwym/y46/4cZRS7PzF87gx+BGemPsPfOfod3o+d77gVZaiRo2Ab7iF5OnYNMTmoTwt\nCYoQqxhqgtKesfP3wLlKqVsX/8FLIh5ciG2vAnsX3vL4i+3Hm/Fj9xIrxLibK81BaTPEsmxJLLfs\n0GCZYZNrjD/gc6kf7bmCki1neeF72wC45LKXxrH8xO6fYP/uN3Bybt+aEpRCe/JM0mz1fI5eSYIi\nRGeGPQblILALb1rxUpolq8Fqra9QSl2rlPo0L40zuUlr/YWXPbmLWCHG2WxplrcfzbLT9yk2xXsb\n/7EWZsTky8nXgYr2XEF54MgDcORNMP19fvyCi04df8OON8D2u+Fbv893jv51z/foWN7A4dQIVkg6\nLUGpSIIixEqGmqBorc/t4Tm3DCJWiHE1W5rlfSceZ1vj2zwWf9/Qr2+G175h4ANHHoAX/yPsfIA3\n73xp198f2fwj/3979x0fRdE/cPyzd+k9l16BVEroVbqCogjYxY696/NTwd4b2B77g1ixICCigmCh\nWUAEQYqEElIgCent0nMpt78/9oIhpNwl13KZ9+vFC9md25mNuZvvzc58B+foJ2n4xZ/t+wuV3b1M\npGvUUV+tTOTV+Ft/Gl6Ae4ASoNT6U1gpMiAIQnvsIQ+KIAhmVFRTRLCujkIXd4I8g6xev6+bL7iW\ng863yyMo+7P+YWn+68T4bGFU+KiTx53VzgwZrqTQzzoU3KV8KOW6cqjzA/QE+Dl3qX3doXHXKAEK\nKgqKxX48gtAeEaAIAsrmen9m/8mBggM9Pv14YXUhwQ1VFLo5E2yLRzxmGEGp3FbMPL4gziuFPn59\nTjl3RnwC+B2D/OH8U/CPydfW1mkZn1/Di+oH8Pew7goeUIIsL786LmclxYXWnwNjbrmVuWzL2kZq\nSSqybP1l7YLjEgGK0KtllGVw2dLLuG36LH4Z/wjLJtzDpNvGsnTf0h77YVtYXUiwXkuRh2SbAKWb\nIyiVukqCkg07/o73RCWd+jE1KHgQBB2EooEcKjpk8vW1dVpm5udypX6V9bPsGgxTV7OSK0g4aJ7N\nD20huTCZKe+fT8Q1jzPpyu2MuOI1xj82ke+OfGfrpgkOwqaZZAXBln5M/ZFXFjzJ+98XEqfPIlOK\nQCOX81R6I8GH0tjz6H28OfN1JMn6uUS6o6iiiEC5lEIvPUEe1n/E4+fm160RlENFhxic50KeFEzM\n4NOnrQ0MGkiEz09MO6zhUFGmydfX1mnx0+nRqj1tFqC4hCmPlryKZRqaGnBWW/9RU3dsztjM7EWv\nULv8E2XFmG8mT5W/xd2b/ubZlW+w6fVNvDHrDasv4RYcixhBEXql7458x6fXPc+Pa/4h39mXSdeN\nYtHa2Vz5/mQmj7qCqu3P8/Zz/Xjpj5ds3VSTVWVV4EQTRT71tpmD4uqLv1TA3NoNlHVhM7zkwmSS\nSms54BZJUnDSaecHBQ1iKlv5tGYBR1NTTL6+EqA0oVW72yxA8e7rQyNqgitcKawutEkbuupg4UFm\nv/QStR+vgcDDRD05lbuXvc7al//hjcixvJjxGxOv3cO85fPQyz3/EZZgOyJAEXqdbVnb+PiORXyx\nYyer/Ebx1vuJ/PD+FhbPWsy6W9Zz5/uTYeadsPM/PPr6oW7l27AFfWYdAFWB4KK2fqI2f3d/zq48\nzAr5WmqKqkx+fXJhMkk1BST7ejE4ZPBp5wM8AsiLU7LINv5peoojbZ0Wv4Z6tM6uNgtQQnxDKJAC\nCa1UUVBdYJM2dEVDUwOXL72b2i++gKjtzHz2bVIe28DbM9/mtwc2E7TmOi4bP55LKnZx9j2Z3PfD\n/bZustCDiQBF6FVKa0u54u2HWf7rAdZ5jeTn92JYce1KvF29T5a5YfgNPLUgGAYvQ/7xda5f9mCP\nmjjrlKu0tTHMNsPrns6eVHkpAUR9Tp3Jrz+ccYRYfRYHQ/QMChrUZhn1Gcr/r8hUJ0pqTNukTFun\nxa9Rh9bZ2WYBSqhXKPlqf0Kr9eRX5dukDV3xxo43qP14FuglBtzxDF/N/QJ3Z2XJtiRJ3DTiJuZ9\n8gjXjx7D9WV/4HP3Pj7b/5mNWy30VCJAEXoNWZa5fc095C57jbner/HuIj8+vvTj0yZhAjw++XEG\nz/sIZInDX1/Glwe+tEGLTadr1JFV78NehtEQ52GTNkiSRH2AYQflPNP3y6nfVY4Kmay+DYR4hbRZ\nJiE+keNSBAMLnEyeKKut0+LXVIPWVW3TAKXAxYuQOl2PCVBKakr46eWvyEiZz7CxN/Pp1a/g6eJ5\nWrlZCbM4870beKrvFJ45/jvLH3yX5MJkG7RY6OlEgCL0GsuTl7NqcSJy/kh+v24VS6/9uN3JiU4q\nJ9665EmY8DL8fQuPffNBtzans5aimiKOOMUyQvUXARHenb/AQvQhys/VqajRpNfpGnX4pirzFvTD\n3NstNyBwAIfdQxmgrSGlxLR5KNo6LX76KrSukm1HUNxcCa2v7jEByus7XufRDU3sc0pg1H3BjI4Y\n3W7Zm0fcTM4rcWx0H86nG9K5/a1b0TXqrNhawRGIAEXoFbLLs7l18cew9TGY8iwf3H4rET4RHb5m\nat+pnHnFQXzcMvFaPZXVh1dbqbVd9+8+PEUE22AfnmaqcGXui5dWor7J+GRkGWUZpDUN4GPVNQQP\nCm23XHxAPGleHsTWlZJWmmZS28rqyvCTK9G6ybabg+IVQr6HE6GN5RRU2f8clApdBdvf+plpdXt5\nblwAj095vNPXvH3B2zw/340qyRPvT6fx9K/PWKGlgiMRAYrg8PSynqtX3Eb1ysUQvosr7jzG3KS5\nRr32iWn3c3nk/fx18L98+MMHFm5p9xVWFyoBimeRTXKgNHOPVB4vaapcTMr2mlaaRnL9GdwUfB8J\ngQntlovTxJGmgdimE6QVmhaglFZVsZVJ7Ay23TLjUK9QUv2ccdLL5PWAEZTP93/O7b84cVgdg+a+\nQaclz2uLu7M77961mMTLR/PTied4aXGOsoWBIBhJBCiCw3tzx5ts/eACqAwn5LoFLJ79ttGvndp3\nKkcuKcEVHUkfN7I3b68FW9p9JwMUjyKbLDFu5u/tTxm+aGpUlNUZH6CklqZCaRxo0ojTtL91V7Rv\nNBmhdbiho2R/kUltKylr5Dx+Yke4Cz6uPia91lxCPEP4LNGPEewlp9i+N1uXZZnl337BRRW7+V9C\nBPdMuMfo1w4JGcKzd42EIZ8hr3+Tqz55kJqGGgu2VnAkIkARHFpyYTKPvf0r/H0rzLifL295xqRv\nzZIkcc3F81jlO5q7UjNZ/NdiyzXWDPKq8qAyDLxzCfcOt1k7NG4aSlU+aGolSmuN3xAvrTQNSuMh\nILXDAMVJ5UTBUDcKCeJEpsqkrL/FxUpZT996myUS83TxxNW/mmKCyM2z71wh27K2ceZKV+px4dAN\nTgwJGWLS6xdMWMDIGz8HlyqOffoYD2182EItFRyNCFAEh6Vr1HHHO7dxZMXfzA19iPvu8uKsfmeZ\nfJ1rhlzDZ2c0Ea/PJP3TfXY92S+3Mhcqw8E7lzCvMJu1Q+OuId05nMYmD5MClJT8LKiIAk0a8QHx\nHdcx3I8QKY+0mjiTcomUliqZgTUBtg0MgkKU5eBFBWqbtqMzS/cu5cbMdJYHjODGGTeZ/HonlRPL\nrn4Hl4vvhPQZvPO/BjZnbLZASwVHIwIUwWE9sfkJHni9EXe5jhM3buPF6S906TqeLp4EXZ/ACSmU\ni/5w44fUH8zcUvPJqcjFuTLA9iMo7houCn+EZ/2uNSlAOZKqrJTyDMknwD2gw7IJwX3BNxNK44ye\nKNukb6KyTJnAGxho2y0MwsOUj9/qMk9qG2pt2pb26Bp1ZHx2gH76E3w1TsfFAy7u0nUSAxN55Y7p\nMOp/sOFVrvnw6S5vJCn0HiJAERzSL8d+oeShP7mw6i9umxTPu/csxs3JrcvXu2bkNSwPS2Bu4SG+\n3GW/OVFKMssoaopmbP0BwrxtO4JS41lDQ12I0QGKrlFHXqaSVyMuXu50D6Q4jTJXxZQARVunhRol\n8AkOsO0+MRFBXqCug6pQu80m+2Paj5xIO5d3nOcROq//yaRsXXH3mLuZcut6nD0zGfv++fxn7b1m\nbKngiESAIjic4ppiHnthAW/t38OHARMZt/AihoYO7dY1p8VM4/uzagmiBN0n2UpHZ4+O1OBLBV6+\nNd0KyLpL464B91Ko1RgdoBzTHsM3P5y+Tsn07+vfafmuBCjFNcVQGwCu5QT52GYFT7Mwr1DwKoCq\nULvNhfLFvhWkpd/NPaOSuGr4Vd26lkpS8dnli4madTurSx4j7NHjfHv4WzO1VHBEIkARHIosy9y8\n4mbe/bSKbFUIq5/2ZP74+d2+rpPKieFXnsFBdSyX7VPzfcr3ZmitecmyjOsJ5RGJvo/19+Bpyd/d\nH9zKoM7f6AAlrTSNZw4eYqk0j/gOJsg2axmgpJYYF6CU1JbgXOWLq3sOge62yxMDSi4UvPKVERQ7\nzIVSVV/F2p+qoSYYv9E/Mq3ftG5fM9o3micfuIlXIibxTPqfvPHsi2RqTd+RWugdHC5AkSRpgSRJ\nCw1/L5Yk6RJbt0mwnjd2vMGUx8oY2HiMWy/X8NG8tlPZd8VlSZfxYtwwUqqm8s1B+wtQtHVagouV\nDK4uiaenILemliMoxi4zTi1JZVCllkI3l04nyAL09euLFJABDZ4cOW5cHSU1JTyXsY2VdbcT4NHx\nHBdLC/UK5dbGT3k06zdl9ZWd+TntZxqSZ4F/GnOnJ7SbddlU1w29jl3PBfCPcxyffFXAde9eS12j\n6Xs2CY7PoQIUSZKWABpZlh+RZfkVWZbvAG6TJOkWW7dNsLyf035mz73fcF/+7yzoP44FTz9l1omi\nZ0SewQ8zynih8QV+3FxtdxMbcytzCS93ogR/QkPbz8JqDScDlHpviiuNy/ORVppGnK6QNF9XYv1j\nOy3vonYhPLoWCT1paZJRS41LakuIr9birKrtdBKupUV4RzBMf4DLy3dyouKETdvSljVHvoeU2dB/\nDRcNuNBs15UkiQ+v+JB77/DCV1/FQy/Wcs/ae0xaKi70Dg4ToEiSNAK4WZblR1qdeghYIkmSbTIy\nCVaRXJjMJf99hTP/juGtwGl4vjWe2YmzzVqHWqXmkrNiwDcT3YHz2JC+wazX767cylzCqiBXHWDT\nFTwAvq6+4K6MahSVGLcfz/GcY0TJuaRrmjrMgdJSQrwTx+nL1P2NlNR2vqtxcU0xgQ21lLi42nwE\nJdInkmxvNVGNhXYXoDTqG1nzSw5UheOetJGpfaea9fr+7v4sfuQDrpsez7k1f5N491Fe2Nq1VXaC\n43KYAAW4DdjT+qAsy82pP6dbtzmCtaQUpzDl5buoXrqCmyJvYeN//Xihi0uKO3PRgAuh/3dw5EK+\nPfKdReroqtzKXMJrdOS6+Ng8QFGr1PRxq2IbE2jMNC5vTM3eClTIZEfUG52mPzEkGrVUzxm5DaSX\npndavqSmhIDGakrc1AR62HYOSpRvFNn+DWjQkn8i16ZtaW179nYq9k8B9xJmnuWHq5Or2esYGjqU\nq167l/8MmMj8vN8pv3kj/9v1P7PXI/RcjhSgTAMy2jmnBYzbfEXoUXbn7mbColspfW8l+GYz/P6n\nWD53qdnmnbQ2LWYaboN/gspIvt2cTaPetN16LSmvKo9wXTV5bu42TdLWLMajnglsJzS9utOyTfom\nPFOUCb4NA107XWLcLFYTS7pLCLEVDaSXGRGg1JYQoK+gxF2y+SMeX1dfCkKUe64/aF/p39ccWcPj\ne/IZEL2ECwfOslg9Vw+5mj4fzuG56Cm8kvo7H937Bwu3LhSPewTAsQKUGKC95QKlhvOCg5Blmc/3\nf86Ex56i5J014FVA0gMPsPm2r/Fy8bJYvW5Obsya7gfuJVTsP5Pt2dstVpepssuzCW0oJ8fLqdOd\nmq1B3U9Z5uxboup0vs6JihP0KXCjHmd8hxkfOMT6x5Lm6U1sTblRIyjF1cUEyGUUe+ht/ohHkiQa\nY5WRCZeMervplGVZZue6P3iu+l0GBK5jZvxMi9Y3f/x8qj8Yx8yB8zi44yMefciZq7+eR6Wu0qL1\nCvbPkQKUjmgB2yY9EMwmpTiFC5ZdxnV3Z1P/6VqI+pMznnyIX+9cpSxvtbALB8yC+PWQMpu1KWst\nXp+xMkqyeVB+lSUJYfTx7Xy3WUvzifShHmeCK5wpqul4Q7+MsgxiyiSOqyKICTL+u0SsJpZ0Pydi\nG/KMGkGpyqnEmUZKvBptPoIC4DpICabDCl2MmkNjDUeKjzBqoys6XKi8zFOZ8GxhC89eyJQlA9Cd\n+xDs+D+Wz7+FgS+cz+pDq+0mcBOsz7apFM1EkiRfI4oZ9S6rb6rnr5y/lOvy7zBz6yHn9s61PN7R\nOWOv1xvqUqvUeLt44+Hs0e7QfmF1Ib9n/s6KXStwezefBXvryG56kH1nPsG8uwpZMmeNRZ6Tt+W8\n+PNQJd7G//1TxM9bdvLK2Z1nPbWG9OM6Urkc58jPlBwbNhbiHUKhFEBwtYrC6kKifaPbLZtelk5A\ntYrD7qHE+BsfoMT4x5AeWE9ARhk5qZ1PNG3KVubDVPo3dSsrqrlEhEVQQCBRWjXZ5dk2nxcDsCZl\nDXMyK9jsMYSZY8+3Sp2SJPHQxIfo+8pKboieSe2KDznx4gYu3fIGCeefye1TL+C8+PNIDEjs8L1W\n11iHtk5LeV05lfWV6GX73ojRkdQ31Zv9mg4RoMiyXG5EB2FUtihdUTkbzniw+crIJ68r870mkV0+\nkco/pZZRvYxPYx235+7GTT51TkLLUnUqNR+ED0fr7N7qjHK9wVWFzCpOPa1NcotbO+bmw8rQgW20\nQant4oIUYmu1NMcFp7ZS8XNgH5K9g9poIXg01XNd7iHc9E0nz8lIIMnK34b7WBaeQLWTS5s/i7hq\nLTOKs9r8GTTfy3F3b34MMXRYUhO4ViK5VeHp1YSXt55Q10YC3GT0FY2osuuJTFEzIUvivZJDBFLK\nWs/RlM+7j6/vup9LBlo31Y3GXcPkyZW8uOpRGtaMI2V+Cv0D+1u1Da3Jskx2tjIgGh7ZYLE5OKYI\n9gymUO1LcI2ewurCDstmlGXwsfMTELODpZrOlxg383LxorifDH+Bfm/nc13kAuX9qQuyjw36onyi\nOOEUSFSlnuyKbIaHDbd1k9i4fQPz6w5wd9J4FiSYdyVcZ+YmzWXUwlHcOPIOfl82Fv58gKPb55Ov\nuYUlgd9xuF8d9f1dUAW4oHZT0ahtgKJGpJIm/nL1o7LeG+r8QOcLOm+QlfdBcH0Vt+f9hXMHAUu1\n2pm3w8dRrW77i86k8uOcU9ZxQsCDHsGsCG5/t+c7cncSXt/xo6uVQUkke7adJsCe76OuyLh0AqZw\niADFCH6AUZmcdE31/Jq98+S/JWRm48EFkgclhVPY5Trv1IjB0GmHNaVxc81K3Kk7+bp/zxqujQs/\n5T2CVj3o1EoN1zuz4QP+U//dKa9vfY1UVT9WHvuoVRv+LXWvbjaD9YfbuMa//+2SMZlkpwdaXVlp\nRz/9IZ5pnH3yPlq/FqAeF3YdfY690rA2fxaX6F/laf3XrVp36jWOEs+PKkOaa70ToEIGqgx/dhJN\nNNkny+uROKyO4ZPwJNZMq2bmLRfyz9h7LTrfpCNzRs5gi3sJc45XsjZlrc0DlNLaUuqKlZUvMf3s\n420d5BFEobMXwXX1FFV3/IgnvTSDgooxELzOpBEUAIZ7wEoIyIDq+mo8XdpOUqeX9fyh8ud2FlPU\n3z5SrEf6RPKRZjIVkg/j7WCpcUlNCUHf6nCiiYPnNhJrQrBoLrGaWH69ZR3rpqzjxU2XsOOHWAb/\nls2lKTtxS9HBT22/7hme5GmeAfTgWqH8USk7Rkc37ufqmpU40/6k9mo8+LL0KapVbc/fmlj3LlfX\nd/wYcafamxUFV7d7/urK7wiXO84anFIyh2SXi9o8Zy/3EVz+Mb/KpyYX1GH+Xd4lR3m+J0lSGpAu\ny/KMNs6VAisNidvae/0JIMIzwJObPr8JuUWH2vpn1N45uVUn3N45Y69nUl3dbJM52tvV6zU0NVJe\n1UCZtomKCqisgIgTtcQU1FHvKlMbpkY1zIPhQ0YwPWY602Km4aSybSecXprOq5Nv4K2Df3LeS5PZ\n9KBtt4/fk7eHkVetgV13ctOXj/HhnA9t2h6AVQdXUTvxDfrVVrFj8zUsmLCg3bLDXj2X/Qt+grkX\noVu2Ehe18an65303j9cvWsui2OFc+8ebDA4Z3Ga54ppigq5aAGs+YcbS2fw0z/bZgDekb2DGVSlw\n7Ewe/nIZC6cvtGl7lv2zjKYpixlaVciyHy7k5bNftml7AA4VHeKH1B/YmrKVit3FuKU24FILLo1q\nat2aqPdV0eivoijGC59ANQG+rvi5++Dj6oNaso+Rst7go2s/orqkGiBHluVIc1zTPr5qmccmYGQ7\n5/wAo7Jq+bn58eZ5b5qtUULXNeobUUtqu5jf0VqsJpbkmU04H2wkcHUtRXcVEeQZ1PkLLSRTmwna\nPuB3nL5+fW3WjpaCPYPZ5e7E2IqKzh/xGBIEhEbXmBScgLKS50b/Rzno0sD4svR2A5SCKmVjPtyL\nCfOz/VwPQJnM7LsBtH3JKDtm6+bw/aHveUd7mCVRgzk/3jrzTzozMGggA4MGKntq3aAc08t6Gpoa\ncFG72OXnQ2+02m011XT+mNUUtn9QbT5LgBGtM8ZKkjQdZRqEbb/iCiZzUjnZ9YfPxHMm87dTfy5I\ngfWp623alszyTCjvA76ZdrGCB5QAZW14OKuliyisaT9A0dZpqcxXAoa4WNM/kmL9Y1kTHkVazfgO\nlxrnV+VDVQh4FRDazjN+a/t3PyEvUrKM20/IUhr1jeSvOk4gpfwyqpbxUeNt2p6OqCQVrk7G58sR\neiaHCVAMGWO/Blqnul8EPCjLsvln8Ai92pzEOayNDOG88oOs22/bxwXHtceZW5hMtNs++vjZT4Cy\nNdKNx5r+S355+3PUM8oyoCwWPAtIDDM9f0usJhY06VAW2+FSYyVACQWvfEK97CNAcXVyJTS6CoC0\n1NMff1rT9uztHMmZyjNO8wm4rK/ZNgcUhK5ymAAFQJbluUCJYRfjBZIkLQZelGX5NVu3TXA8YyLG\n8Ov4GvyooHpFtk13ZM0szuSz6gWcp9tuNyMo/u7+qLyU3B65+Q3tllMClBjwTzd9gizKCAr+6VAR\nwdGCrHbLFVQXnAxQ7GEZdrPEOCUQqC4IpbTWqMWGFrH+6HoKjl/B0wOHMMuC2WMFwVgOFaAAyLL8\nqizLdzTvZizL8je2bpPgmNQqNbGXJpEthTFjnztbjm2xWVvKdxfhQgPZobVE+phlflq3qSQV/gFK\nboTCovZHBtJL03n8+FbmqFcZtYtxa4EegbgH5wEqjqa1HwjlV+VDdQh4FtjNCApAQmgkeOdAaccj\nQJb27V+7oWAYJKznvPjzbNYOQWjmcAGKIFjTBQMu4Im+0/i7Yg5rjtgmq2yTvgn3ZCUQqBnsilpl\nPysXggx7/pUWObf7+CKjLIM7KtYxUt7TpREUSZKIiVWunZPpTkNT20FKflU+V5VvJdg5nRBP+xlB\nidPEEeS7i6h8P9JKO85PYSnHtcdJ3REHUiOjJ5faRcI4QRABiiB0w/SY6Xw5WcsXNQ/w7e9HbZK5\nMqs8i9gcd+pwRTPKdiuJ2hIZriwUbCwPbPfxRWZmJuFyAemBTV3Ou9G/nw841aIv6UtWeduPeYoK\ni1jWcBtn1+y3qxGUWE0sj9a9y/LjHxq1n5AlrD+6Ho7Ogug/uHDYVJu0QRBaEwGKIHSDp4sn089y\nApdKivaMY0/eHqu34WjJURJKZdLUUcSHxFu9/o5Ea0LAoxAqIjnRTiKy+r1KRsq8iAb83bq2l1Jc\nQAxnei5nbLaq3cckOsOuyiX+Dfi52c/WXHGaOAp9Guhff4K0TjJ8WsqagxsgYxokrLOb5cWCIAIU\nQeimiwbNhLifIGWOTTYPPFpylITKao66B5AQkGD1+jsS6RNJkOc/BJX4tBmg6Bp1+B5Vsn02DnXv\n8rLRWP9Y7ml8nyePb213FEKVoTwG00XYV26dWP9YUoN1BFBG9sFMq9dfoavgly0qaPQgZPjfDAlp\nP8W5IFiTCFAEoZtmJcyCxLWQM47Vf/1h9fpTSlJIrMvnqK8biQGJVq+/I1G+Ubxa9wLvpX/XZoCS\nVppGQr4bFXgTMiSsy/XEamI57u1KbF1xmyMoNQ01aE4YNqcc5NHleizB08WTokFK25x21Fh9p9yq\nuwAAFOdJREFUqfH6o+uZ95sfF3q9zaWTB9lV8Cb0biJAEYRuCvMOY/jkfJCaOPRHPyWrqxWlHEmh\nj5zLoZAGm+8J1FqkTyRVbk3E6orbDFBSSlJILG0kxTmS/kFdb3usfyzpGpl++hwyijJOO59dnk10\nqQsVeBPUL7jL9ViKz4RA6nEmPsNNSbpnRd/s/YaXstcw0n81lw6y7sabgtAREaAIghlcMmIqRG+D\nlDl8f9R6SdtkWSZtfyMlaDgyXCLAI8BqdRsj0ieSbG8VkY3FnKhsI0ApTiGxqoIUT38SA7s++hPp\nE8mx0HpcaEC7t+S081nlWURXQJY6xG4S2bWUFJ3EEXVfBhfJJBcmW63emoYaqr/MJoAyNk2oZmL0\nRKvVLQidEQGKIJjBnMQ5eMV+zdOpO1j39w9WqzerPIvjxQMJlHIJnGx/S0MjfSI54ddIAGXk5+Sd\ndj6lJIXE+hxS/J27NfqjVqmp7a8kPHNL1p22miq7Ipvo6jqyXP2I8o3qcj2WkhScxAGvIJLKyzlQ\ncMBq9f6c9jOz97hwTBVJ3NyhNt+EUxBaEgGKIJhBUnASSQN28ZS8EPcVpZTXlVul3v0F+yF/KAQf\nYXjEIKvUaQpfV18KQ5S8JPWHTt9ILDkzjx84n7WxLsRrurcCyWd0ADpciM1yOW2pcVZ5FtF15WR7\nuBPtG92teixhcPBgkgOdGVyfyf78/Vard/WB1VxYnMI3ITFcmnSp1eoVBGOIAEUQzECSJMacP5bD\n6hjmJDtZbfPAffn7oGAohOxnaOhQq9RpCkmSaIhTdid2Tas/ZQKoLMscTZGYx2cUDJXwdPHsVl2D\nogZxxKkvg4o47TFJVnkWNLmwN8DTLgOU/oH92RWnw5cKDu44faTJEqrqqyj5JI0wuZD142o5q99Z\nVqlXEIwlAhRBMJNLBl7CysgoLin9hy9+/9wqdf6R8TfkD4Pw3YwIG2GVOk3lOcyPRtRE57iSW5l7\n8nhRTRGVOeGAnoH9u78xXVJwEsmegSRVaE97THKssJAx8h7eHxBglwGKs9qZqlm+xJFKckYfiqqL\nLF7n6kOruXKHmqOqvsRfPxwXtYvF6xQEU4gARRDMZFL0JDZdWIcXVQR9XMlx7XGL1qeX9fyxsw6a\nXPFPPNSlfWysIT4ingxVFAnFEkdLjp48vj9/PxQMAU0aQyO7n2AuKTiJTeF+NDV4c6DVCMrR9Hqa\ncMI9uARfV99u12UJExOSSA9sgBPj2Jmz0+L1ffnrl1yi3cenffpw/fDrLV6fIJhKBCiCYCaSJDHz\nkjlsdhvOTQcr+WTvJxat72DhQarTh4FzFZPH+Nlt/oqEgAQOuYcQWs2pAUrBfuXxVKh5Hk8lBiby\n2TAnpsp/sPdo4cnjtQ215B7zUdqSoLfbn9O4yHEQuQNOjOPP7D8tWtexsmN4f6nDnVp+vaBOqVsQ\n7IwIUATBjOYNnccnQ9yYrPuHjSvWt7txnTlszdqK77FhEPEnk/uNt1g93RWvieeuxBk8rH76lABl\nb94+5fFU6D6GhQ7rdj0uahdi+tcCkHbE7eTPPrU0FYoTwK2MQXaYA6XZ+KjxEL0V8ofx44G/LFrX\n2zvfYXvWg1wa8hizLr7AboM2oXcTAYogmFGETwTVNwdSSADXfuvByoMrLVbXj/t+JDX9Hi73fJcp\nfaZYrJ7uSghIIDeskOyKiaQU/ZvldfeRAqjzRxWWzIDAAWapa3h/DbhU0pg7kCPFRwAl1woliRB4\nhAF2lsiupXDvcPqPywJU7N0WZLF5KJW6St7/Lpm8gpl8f84/3DziZovUIwjdJQIUQTCzB855gNdj\nk7ixaCcvffeeRXY4rqqvQl5RSBAl5I7Os9sJsqAEbc7Bx0HvzIEUZalxbUMt+ftcGco+EgbW4urk\napa6xkSOgvBdymOSE8pjksPFh6G4PwSkdCsZnDXMHjUCQvZD2gw2pG+wSB2Ldy+m+rfbISCFay8K\nIsjTvnbAFoRmIkARBDObFD2J7Xc6cZPT2xz8cQ6rDq4yex0/pf3ErH9cSVdFMeii4XY9RK+SVAxK\nagQg63AA2jotO3N28vCf1XyhuoLxg8y3qmZ81HiI2g7Z4/kjazsAf2XthbwhELbX7jfCmxk/E+LX\noz5yHsv2rjb79bV1Wp5f/jMcuQgmvcj8ifebvQ5BMBcRoAiCmUmSxMOzH2DZxBzkXf/hP8vepaq+\nyqx1LN26lLnF//B1WAwXD7rYrNe2hAn9E8EvA3LGsDt3N1sztzK1qIhkLw2T+0wyWz0jwkbg1Pcv\nqA7ht73ZyLJM4aYC8vV9iQo70O1kcJY2KXoSIeN/Jls3FPUHxacsyzaHp395hsofHoXAQ1xzjcTA\noIFmvb4gmJMIUATBAs6NO5dzrtsP3rkUrHyS//vBfN9UkwuTCf1fOf6Us/aCGqbHTDfbtS1lTMQY\niPgLcsay88ROtu77nZH1R9ka6cwkMwYobk5ujBhdjxvVFO4JZ3v2dkbucUJDKUlj3Ox6pAmUlP23\nnjuFNJdgHthdwTt/vWO2a/92/DfeXFIOx6bhPPNhnj3rKbNdWxAsQWy8IAgWIEkS717wKgN/v5uG\npd/z0X930D/4VeaPn39aWb2sJ7kwmW1Z28itzKVJ30SoVyhjI8cyMmwkzmrnU8rO/+p+3j+QwVc+\n47j46ktRSfb/PWNC1ATo8xr89Cbvb7ub8Ws9cKGB/Wfr6OfXz6x1nTd4HHd4XIrXbxXctu42nsn0\nYrdLImP6jzFrPZZyy4hb+M/YzXyzdTuvLXQndVgq8QGnjvwUVRexKWMTKSUp1DTUEOwZzIDAAUzq\nMwkfV5/Trnmg4AALnlrAjeuu5+OhS3nh1kn08zfvz10QzE0EKIJgIXGaOD6+70quzX4UNi9iwcPP\n8+cdV3DjyGvxcvHiYNFBfkv7lcLvMhmzx51JuTWMr6/gGY87WBQ4AKJ+xj3hac6Z4s3M/meTGJDI\nezve49rHqwmQtbx+ZThbRt9p69s0SqwmlgGTj/DED9fy6ffBXJlcxi7nAUyefZbZRzUuG3gZ70f/\nwitHdvHIjlDOrTzG8zGjuTRhtlnrsZQo3yiiHx7N5l21vLflGJc9dzUP3f4YzmpntmdvZ92+nez/\nIxjSZkDhHGjwAK8CCD5Av5B36HeGjjPGjWd81Hi8Xbz59fivbHtpHT/8mM5+l0/IvCeM+874xta3\nKQidklrujWGVCiXJF3gE8ANiAH9gkSzLbc4IkyRpAaABSg3lN5mjbBuvPQFEREREcOLE6dvCC0JX\nPfPrszz9fA1seYHnXe7BzzeZOrVEQkUtk6pT8KOCKjzZ6tGfdC8P/hcygcP14yBrItQGgGs5xGwC\n/wwW7U/mgeplXDN2LLctf54z+51p69sz2sKtCxly7rdMrTmIJzXcMGwiD254nwFB5lli3NKU56bw\n/ZN7AXBFx1kPjWDbwu12/4inWVV9Fec8MY0vXs3DT1/J8uDBAESVw/W6bygjEEL2QeROcKmCqlDI\nGcOx0rOJJou9Tons9A+i2lliRGkl0+r28ovrMJ55wofvHliDn5ufje9QcDSRkZHk5OQA5MiyHGmO\na1p1BMUQnCwCHpJlucJwbBqwUZKkJbIs39Gq/BKgVJblR1oc2yBJkkaW5Q+6Wra3W758OVdeeaWt\nm2Fx9nKfT019kjjNMu75ZDqNK7yYUpSHs9xIpquG1/oNZ0dSLV4XhzO1/1QGBA3gLUlFemk6vxy7\nh5+2FlKefAaknwMFQ/gswJP1Zx/h3hfuOxmc2Mt9dubuMXcz44Zv8fgwgcM+Png8lWRScGLKfT53\n3XNct/Fhnt1ezMvDQnj0xod7THDSfJ9fPbaaq9yu5NIlKqYV5yAj8advBPVn38uAiQXMGjGSidET\n8XH1Ibcylz+z3+KqXyNJ2BTJ9GMyE8oK8NDrSHML5JqR4/F8LIn15/+325symktP+b01h950r+Zk\n1REUSZIWAS82Byetji8AzpZleYvh2AhglyzL6lZlhwN/A34tghyjy3bQtl4zgjJnzhzWrl1r62ZY\nnL3dZ3V9NeuOrmNf/j4a9A1E+UQxIXoCw0KH4aRq+7tCk76JPXl72JSxieKaYvr69WVu0lyCPf/N\niGpv99mR/Kp8Pt//ORp3DdcPux61St35iwxMvc9dObtYfXg1M2Jn9KiRppb32aRvYk3KGnae2IlK\nUjEkZAhT+k4h3Du83dfnVeax5dgWDhcfpqahhr5+fZmdMNvu5pz0pN/b7uoN99rjR1CASw1/4lod\n3wg8CJwNbDEcuw3Y0/oCsizvNXwTmg5804WygmATni6ezE2ay9ykuUa/Rq1SMzpiNKMjRluwZdYT\n6hXKggkLrFKXI/zc1Co1Fw+4mIsHGL+UPMw7jKuHXG3BVgmCdVh7+r8WZe5JaxmGv2NaHJvW4nhb\n15nbxbKCIAiCINg5qwYosiyPkmU5sI1TzYFJeqtjpe1cqnkSbFfKCoIgCIJg5+xlmfHlgAy8b2T5\n9kZiulM2GCAvL4/ISLM8PrNbJSUlDn+PIO7T0Yj7dCy95T6hd9xrXl5e83+abctwmwcokiTFALcA\nC2RZPm445mvESzWmlu2ECkCv1zdP9HFoveEeQdynoxH36Vh6y31Cr7pXsz2ZsXmAAmxACU5eaz4g\ny3K5EUsCS00t2wkd4ArogUIjyguCIAiCoAhGCU505rqgSQGKJElpKInVjCoOlKAsHT7ezvXeA75q\nGZwYyQ8oM2dZWZbtIzmAIAiCIAimBSiyLLdeHtxlhqyvZbIsP9pOkQzan9yqQVma3JWygiAIgiDY\nOZvsMiZJ0iWApmXWV8PxlgkSNtH+3BE/lEdDXSkrCIIgCIKds3qAYsju2q+N4MSXU4OMJcAISZJ8\nWpWbjrLiZ3MXywqCIAiCYOesneo+BmU0Y1Mbp0ehpMH/pkX5lUBGq/11dgPLW89bMaWsIAiCIAj2\nzdoBShrQ3oYQMjBKluV9rV4zH4jl33kmG1sGMV0tKwiCIAiC/bJqgCIIgiAIgmAMm0ySFQRBEARB\n6IgIUARBEARBsDsiQBEEQRAEwe6IAEUQBEEQBLsjAhRBEARBEOyOCFAEQRAEs5MkabgkSbslSbq4\nk3ILJElaaPh7sSHTeI9hzH1KkrRRkqRSQ7kNhr/TDKkxhHbYw27GgiAI7TJsgaFB2ZU8Btgky/Jq\n27bKfCRJ2giMRMnfVIpyr37Ae7Isv2rLtnWFJElfoWwUmwEM76TsEqC0VYLNDZIkaWRZ/sCyLe0e\nU+4TJc9XiaGcFtgNLJBl+ReLNtJMDJneH0H5vYxB2TR4UXvvQ3O9Z0WA0gsZthv4gFaZe1uV6fEf\nmsbcp6GcQ3eAPVlP7sBM0KM7r9ZkWb4cQJKkfsBL7ZWTJGkEcLMsy+pWpx4C/pYkaaUsyxWWa2n3\nGHufBumyLJ9j+VaZnyE4WQQ81Pz/Q5KkacBGSZKWyLJ8R6vyZnvPigAF20WH1tZbIv7e8g2uPY4Q\nXELP78BM0GM7r266DdjT+qAsy3slSQKYDjhKJnDJ1g3ohkdoEZwAyLK8WZKkl4EFkiStkmV5C5j/\nPdvrAxRbRofW1lsi/t7yDa4DPTa4bKW3dGA9ufPqjmnA3+2c0wJzcYz/v6C8J3uqSw1/4lod3wg8\nCJwNbDEcM+t7ttcHKNgwOrRzveFD01E7wB4bXLbSWzqwntx5dUcMSifXlubRaUchGb74jjD8OwDl\nfWrXX2oNtEDfNo5nGP5u+f/JrO9ZEaDYMDq0c73hQ9NRO0BHCS57SwfWkzsvS9GiPJZ0FP0AX1mW\nX2k+YFjJ49fymD2SZXlUO6ea33/prY6Z7T0rAhQbRod2rjd8aDpqB9gbgktH6sB6bOfVVYZH653R\nWLwhViLL8ow2Di8EVhlG6Y9buUnmcDnKZ837RpY3+T3b6wMUW0aHdq7XfWi20pM7wB4fXPamDsxB\nO68OybJcbhh17kipNdpiQ82j8ZcCPWbyOoAkSTHALShz244bjpn9PdvrA5QOWDw6tGeO/qHp4B1g\njw8uRQfWczsvM/EDymzdCAtr/v0dbdNWdM0GlODkteYDlnjPikyybWgRHT5oyeiwB2r5odmjybJc\nbkSxHtkByrI8o428LwuBlyRJ6mv9FlmEH8qXAkfVkzsvY2XQ/qizBmX1WY8nSdIqSZI6upce9Tkj\nSdJ7wFctgxMjmfyeFSMobbNKdGgKSZLSUPKzGFUcZZnp2WYe6bD4h6ad3Cc43je4nviNvLMOrL3H\nrT2GJEmrgH4dPGruUZ2XiTah5Otpix/K57AjGA6ktXG8+Xe7xwRihhxgZbIsP9pOEbO+Z3t8gGLu\nDq2b0aHFOjRZlluvMrIYW35oWvM+scMO0IIBWk/8Rt4bOjCH6by6YAmwW5Ikn5bpGSRJmo7yeH2z\nzVpmXqta5s1q4QqUPmOVldvTJYY9kjSt70WSpAUtHh2b9T3b4wMUc3Zo1o4O7Vhv+dC0uw6wu7/P\nDvaNvDd0YA7RebWjOdBu89G3IT3D1yi5qFr+DBahPF7vKTmlOrxPYJEkSe/Jsnx784HmnFooebXs\n/j4N24b0ayM48eXU+zbre7bHByjmYovo0I458odmS47YATpMcOlAHVhHenzn1ZokSYtQVpCNRHkf\nvSRJ0mVARuvM3LIsz5Ukab4kSYv59wtgh3tn2Qtj79MwPeBBw+i8jLKqTgZGyLKcaYOmm8QwJ3MV\nsMlwDy2NAl5s/oe537OSLPeGlAkdM0SH01rvU2KIDh9u7qwN5XYD/m10aD+3Pm6vDB+Au4FbZVn+\nsI3zvsBLbXxobkT50PzWao3ths7u01BmJcoHSsutC3YDy7vwmM/mJEla2FZwKUnSSyidXr+e8Dva\nkqRsSR/Lvx3Yxp7QgRlLkiQf4GVO7bwe7Amdl+D4DI+d+7VzWgZGybK8r9VrzPKe7fUBiiE63IAy\nOtLaKFpF8z25Q2sV8TfPqN5NG99sevKHpin3aSjvMB2gowSXgiAIIkCxYXQoCJbQk4NLQRCEZr0+\nQBEEQRAEwf6IRG2CIAiCINgdEaAIgiAIgmB3RIAiCIIgCILdEQGKIAiCIAh2RwQogiAIgiDYHRGg\nCIIgCIJgd0SAIgiCIAiC3REBiiAIgiAIdkcEKIIgCIIg2B0RoAiCIAiCYHdEgCIIgiAIgt35f91k\n82Q/MkK1AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x12614fd50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print f1(4)\n",
    "print f2(4)\n",
    "print df2(4)\n",
    "print F2(4)\n",
    "\n",
    "\n",
    "phi = linspace(-20,20,2000)\n",
    "\n",
    "plot( phi , f1(phi) , 'g-', lw =2)\n",
    "plot( phi , f2(phi) , 'b-')\n",
    "plot( phi , Stammfunktion(df2(phi),phi , phi[0]) ,'r--')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 492,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x13bb0f9d0>]"
      ]
     },
     "execution_count": 492,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAigAAAF2CAYAAABEYWOfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x134601fd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "phi = linspace( - 1.1* sigma , 1.1* sigma , 500 )\n",
    "\n",
    "plot( phi , f2(phi) , 'r-' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 502,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L = linspace(-200,1750,10000)\n",
    "\n",
    "integrand = lambda phi,L: LaserPulse.gL(phi) * exp( 1j * ( L - 1. ) * phi - 1j * F2(phi) )\n",
    "spectrum = asimps( lambda phi: integrand(phi,L) , -sigma , sigma , 100 )[0]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 503,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x13bf685d0>"
      ]
     },
     "execution_count": 503,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAh0AAAHCCAYAAABL4HuAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x140028190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot( L , - abs(spectrum)**2 )\n",
    "plot( f2(phi) , phi /20)\n",
    "pylab.xlabel(r'$\\ell$')\n",
    "a2 = twiny()\n",
    "a2.plot( L * K.minus() + P.minus(), abs(spectrum)**2 , 'r-')\n",
    "a2.set_xlim( min(L) *2 * omega + P.minus(), max(L) *2*omega + P.minus() )\n",
    "a2.set_xlabel(r'$\\pi^-(x^+)$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 504,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.0,\n",
       " 11.353735,\n",
       " 1.149395,\n",
       " -6.030394,\n",
       " -6.628816,\n",
       " -8.893726,\n",
       " -3.034104,\n",
       " 5.484946,\n",
       " -5.484946,\n",
       " 3.034104,\n",
       " 6.628816,\n",
       " 8.893726,\n",
       " 6.030394,\n",
       " -1.149395,\n",
       " -11.353735]"
      ]
     },
     "execution_count": 504,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def find_folds(func,x0):\n",
    "    from scipy.optimize import newton\n",
    "    \n",
    "    return filter( lambda t: abs(t) < sigma , list(set( round(newton(func , x0i ) , 6) for x0i in x0 )) )\n",
    "    \n",
    "def plot_folds(func):\n",
    "    folds = find_extrema(func , linspace(-sigma,sigma , 155))\n",
    "    \n",
    "    for f in folds:\n",
    "        b1.axhline( f2(f) , 'r-' )\n",
    "        a1.axhline( f2(f) , 'r-' )\n",
    "\n",
    "find_folds(df2,linspace(-sigma,sigma,155))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 505,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.0, -6.628816, -5.484946, 3.034104, 5.484946, 1.149395, -8.893726, 8.893726, 6.030394, -6.030394, 11.353735, -3.034104, -11.353735, 6.628816, -1.149395]\n",
      "-0.0 210.576091382 1305.57065306\n",
      "-6.628816 -168.460565202 130.557017647\n",
      "-5.484946 -168.460565202 130.557017647\n",
      "3.034104 1470.86494118 5212.46608744\n",
      "5.484946 -168.460565202 130.557017647\n",
      "1.149395 -168.460565202 130.557017647\n",
      "-8.893726 139.648978309 1085.69660253\n",
      "8.893726 139.648978309 1085.69660253\n",
      "6.030394 -160.56927324 155.02002273\n",
      "-6.030394 -160.56927324 155.02002273\n",
      "11.353735 -2.75126891993 644.255836122\n",
      "-3.034104 1470.86494118 5212.46608744\n",
      "-11.353735 -2.75126891993 644.255836122\n",
      "6.628816 -168.460565202 130.557017647\n",
      "-1.149395 -168.460565202 130.557017647\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 505,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABDsAAALICAYAAABxZfuvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x13bfa6bd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pimin , pimax = 0,6000\n",
    "\n",
    "pylab.figure(1 , figsize = (12,8))\n",
    "pylab.subplots_adjust(wspace = 0.02 , right = 0.88 )\n",
    "b1 = subplot(121)\n",
    "plot(phi , f2(phi) * 2* omega + P.minus() , c = niceblue , lw = 3 )\n",
    "xlabel(r'$\\phi$')\n",
    "ylabel(r'$\\pi^-\\ \\rm [eV]$')\n",
    "ylim(pimin,pimax)\n",
    "xlim(-sigma,sigma)\n",
    "a1 = subplot(122)\n",
    "\n",
    "\n",
    "a1.plot( spectrum.imag , L * K.minus() + P.minus() , 'k-' , lw = 1 , ls = ':' , c = nicegrey )\n",
    "#a1.set_ylim( min(L) *2 * omega + P.minus(), max(L) *2*omega + P.minus() )\n",
    "#a1.set_ylabel(r'$\\pi^-(x^+)$')\n",
    "\n",
    "a1.set_ylim( pimin , pimax )\n",
    "a1.set_yticklabels([])\n",
    "\n",
    "a2 = twinx()\n",
    "\n",
    "a2.plot( spectrum.real , L , lw = 2 , color = niceblue )\n",
    "pylab.ylabel(r'$\\ell$')\n",
    "a1.set_xlabel(r'$\\mathrsfs K_+$')\n",
    "\n",
    "a2.set_ylim( ( pimin - P.minus() ) / 2 / omega , ( pimax - P.minus() ) / 2 / omega )\n",
    "\n",
    "folds = find_folds(df2, linspace(-sigma,sigma,55))\n",
    "\n",
    "print folds\n",
    "\n",
    "for foldi in folds:\n",
    "    print foldi,f2(foldi),f2(foldi) * 2* omega + P.minus()\n",
    "    if abs( f2(foldi)) > 10.:\n",
    "        b1.axhline( f2(foldi) * 2* omega + P.minus()  , c= nicered , lw = 1)\n",
    "        a1.axhline( f2(foldi) * 2* omega + P.minus()  , c= nicered , lw = 1)\n",
    "\n",
    "\n",
    "write_figures('Volkov_momentum_%.2f_%.2f_%.2f_%.2f_%.3f' % (sigma,a0,theta*gamma,gamma,xi) , ['pdf'] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> figures/.ipynb_checkpoints/Volkov_momentum_zeldovich-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from constants import *\n",
    "from NME3 import *\n",
    "from scipy.integrate import quad\n",
    "\n",
    "from gadgets import *\n",
    "from NME3.sub_laser import *\n",
    "\n",
    "from NME3.minkowskispace import *\n",
    "\n",
    "from sub_pylab import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'xi': 0.0, 'sigmaL': 50.0, 'pulseL': 'cos2', 'aL': 1.0}\n",
      "setting up laser polarization\n",
      "Value of xi = 0.00000 explicitely given. polarization keyword [circular] is ignored\n",
      "0.0\n"
     ]
    }
   ],
   "source": [
    "gamma = 50.e9/5e5\n",
    "beta  = sqrt( gamma**2 - 1 ) / gamma\n",
    "theta =  2./gamma\n",
    "\n",
    "omega = 1.55\n",
    "a0    = 1.0\n",
    "xi    = 0.\n",
    "sigma = 50.0\n",
    "\n",
    "LaserParameters = { 'pulseL' : 'cos2' , 'aL': a0  , 'xi' : xi , 'sigmaL' : sigma  }\n",
    "print LaserParameters\n",
    "\n",
    "#g     = lambda phi: exp( - phi**2 / 2/ sigma**2)\n",
    "\n",
    "\n",
    "K = MinkowskiVector([omega , 0 ,0,-omega])\n",
    "P = elec_mass * MinkowskiVector([gamma,gamma*beta*sin(theta),0,gamma*beta*cos(theta)])\n",
    "A = lambda phi: elec_mass * a0 * MinkowskiVector([ 0 , LaserPulse.gL(phi) * cos(phi) * cos(xi) , LaserPulse.gL(phi) * sin(phi) * sin(xi) ,  0 ] )\n",
    "\n",
    "\n",
    "LaserPulse = LaserPulseFactory( **LaserParameters )\n",
    "\n",
    "print LaserPulse.xi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "LP = LaserPulse\n",
    "\n",
    "f1 = lambda phi:  P * A(phi) / (K*P) - A(phi) * A(phi) / (2 * K*P )\n",
    "f2 = lambda phi: - cos(xi) * P._1() / (K*P) * LaserPulse.aL * LaserPulse.fL(phi) * elec_mass  +  0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * K*P ) * LaserPulse.gL(phi)**2 * (1 + cos(2 * LaserPulse.xi) * cos(2*phi))\n",
    "df2 =  lambda phi: - cos(xi) * P._1() / (K*P) * LaserPulse.aL * (LP.dgL(phi) * cos(phi) - LP.gL(phi) * sin(phi ))  * elec_mass + 0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * K*P ) * (  2* LP.gL(phi)* LP.dgL(phi) * (1 + cos(2 * LaserPulse.xi) * cos(2*phi)) - 2*LP.gL(phi)**2 * cos(2 * LP.xi) * sin(2*phi)  )\n",
    "\n",
    "F2 = lambda phi: - cos(xi) * P._1() / (omega* (P.plus())) * LaserPulse.aL * LaserPulse.IntfL(phi) * elec_mass + 0.5 * elec_mass**2 * LaserPulse.aL**2 / (2 * omega * (P.plus()) ) * ( LaserPulse.IntgL2(phi)  + cos(2 * LaserPulse.xi) * LaserPulse.IntgL2cos2(phi))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.4622256554\n",
      "2.4622256554\n",
      "-3.2680721139\n",
      "4.28448568609\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x112a1c950>]"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhIAAAF2CAYAAAA7sHFuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nFIb5/wF6zISlSsBY8AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112fb5290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print f1(4)\n",
    "print f2(4)\n",
    "print df2(4)\n",
    "print F2(4)\n",
    "\n",
    "\n",
    "phi = linspace(-sigma,sigma,2000)\n",
    "\n",
    "plot( phi , f1(phi) , 'g-', lw =2)\n",
    "plot( phi , f2(phi) , 'b-')\n",
    "plot( phi , Stammfunktion(df2(phi),phi , phi[0]) ,'r--')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x113817dd0>"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAigAAAHCCAYAAADFOjL8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n6QI5UAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1136f5910>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = linspace(-10,15,1000)\n",
    "\n",
    "integrand = lambda phi,L: LaserPulse.gL(phi) * exp( 1j * ( L - 1. ) * phi - 1j * F2(phi) )\n",
    "spectrum = asimps( lambda phi: integrand(phi,L) , -sigma , sigma , 100 )[0]\n",
    "\n",
    "\n",
    "plot( L , - abs(spectrum)**2 )\n",
    "plot( f2(phi) , phi /20)\n",
    "pylab.xlabel(r'$\\ell$')\n",
    "a2 = twiny()\n",
    "a2.plot( L * K.minus() + P.minus(), abs(spectrum)**2 , 'r-')\n",
    "a2.set_xlim( min(L) *2 * omega + P.minus(), max(L) *2*omega + P.minus() )\n",
    "a2.set_xlabel(r'$\\pi^-(x^+)$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjAAAAGSCAYAAAD9zfsXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1167cd0d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = linspace(-4,7,1000)\n",
    "\n",
    "integrand = lambda phi,L: LaserPulse.gL(phi) * exp( 1j * ( L - 1. ) * phi - 1j * F2(phi) )\n",
    "spectrum = asimps( lambda phi: integrand(phi,L) , -sigma , sigma , 100 )[0]\n",
    "\n",
    "figure(2)\n",
    "\n",
    "plot( L , abs(spectrum)**2 , c = nicered )\n",
    "pylab.xlabel(r'$\\ell$')\n",
    "pylab.ylabel(r'$|\\mathrsfs K_+(\\ell)|^2$')\n",
    "\n",
    "for n in range(-3,7):\n",
    "    axvline( n + LP.aL**2/8./gamma * elec_mass / omega , ymax = 0.15 , ymin = 0.0 , c = 'k')\n",
    "\n",
    "\n",
    "write_figures('zeldovich1' , ['pdf'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'xi': 0.0, 'sigmaL': 20.0, 'pulseL': 'cos2', 'aL': 2.0}\n",
      "setting up laser polarization\n",
      "Value of xi = 0.00000 explicitely given. polarization keyword [circular] is ignored\n",
      "0.0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjsAAAGSCAYAAAAFLQDgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11819cb90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gamma = 5.e8/5e5\n",
    "beta  = sqrt( gamma**2 - 1 ) / gamma\n",
    "theta =  2./gamma\n",
    "\n",
    "omega = 1.55\n",
    "a0    = 2.0\n",
    "xi    = 0.\n",
    "sigma = 20.0\n",
    "\n",
    "LaserParameters = { 'pulseL' : 'cos2' , 'aL': a0  , 'xi' : xi , 'sigmaL' : sigma  }\n",
    "print LaserParameters\n",
    "\n",
    "#g     = lambda phi: exp( - phi**2 / 2/ sigma**2)\n",
    "\n",
    "\n",
    "K = MinkowskiVector([omega , 0 ,0,-omega])\n",
    "P = elec_mass * MinkowskiVector([gamma,gamma*beta*sin(theta),0,gamma*beta*cos(theta)])\n",
    "A = lambda phi: elec_mass * a0 * MinkowskiVector([ 0 , LaserPulse.gL(phi) * cos(phi) * cos(xi) , LaserPulse.gL(phi) * sin(phi) * sin(xi) ,  0 ] )\n",
    "\n",
    "\n",
    "LaserPulse = LaserPulseFactory( **LaserParameters )\n",
    "\n",
    "print LaserPulse.xi\n",
    "\n",
    "L = linspace(-400,1000,10000)\n",
    "\n",
    "integrand = lambda phi,L: LaserPulse.gL(phi) * exp( 1j * ( L - 1. ) * phi - 1j * F2(phi) )\n",
    "spectrum = asimps( lambda phi: integrand(phi,L) , -sigma , sigma , 100 )[0]\n",
    "\n",
    "figure(2)\n",
    "\n",
    "plot( L , abs(spectrum)**2 , c = nicered )\n",
    "pylab.xlabel(r'$\\ell$')\n",
    "pylab.ylabel(r'$|\\mathrsfs K_+(\\ell)|^2$')\n",
    "\n",
    "\n",
    "write_figures('zeldovich2' , ['pdf'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

